A priori and a posteriori $W^{1,\infty}$ error analysis of a QC method for complex lattices

In this paper we prove a priori and a posteriori error estimates for a multiscale numerical method for computing equilibria of multilattices under an external force. The error estimates are derived in a $W^{1,\infty}$ norm in one space dimension. One of the features of our analysis is that we establish an equivalent way of formulating the coarse-grained problem which greatly simplifies derivation of the error bounds (both, a priori and a posteriori). We illustrate our error estimates with numerical experiments.

==> fig/Illustrations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    962609,      18730]
NotebookOptionsPosition[    959316,      18624]
NotebookOutlinePosition[    959676,      18640]
CellTagsIndexPosition[    959633,      18637]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.44711313842*^9, 3.447113145483*^9}}],

Cell[BoxData["\<\"D:\\\\Alex\\\\Dropbox\\\\atomistic\\\\02a.hqc.analysis\\\\\
fig\"\>"], "Output",
 CellChangeTimes->{3.46837986854*^9, 3.4736118784700003`*^9, 
  3.4767039256540003`*^9, 3.4767040176280003`*^9, 3.476971745142*^9, 
  3.476972491955*^9, 3.4769725255950003`*^9, 3.477235048682*^9, 
  3.477235745608*^9, 3.479204819083*^9, 3.4839516574566507`*^9, 
  3.549150844228036*^9, 3.5493028369771147`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SemiSpring", "[", 
   RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Line", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], " ", 
            RowBox[{"(", 
             RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p2", "-", "p1"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
         "#"}]}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Line", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], " ", 
            RowBox[{"(", 
             RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p2", "-", "p1"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
         "#"}]}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "4"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.461586254578785*^9, 3.461586284477785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Spring", "[", 
    RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", 
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}], "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
        "#"}]}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{"-", "1"}]}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "1"}], "}"}], "/", "16"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], "+", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "0"}], "}"}], "/", "16"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.461585166429785*^9, 3.461585482189785*^9}, {
  3.4615855221997848`*^9, 3.4615855763137846`*^9}, {3.461585737389785*^9, 
  3.4615858218207846`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spring", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "amp_"}], "]"}], ":=", 
  RowBox[{"Line", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p1", "+", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], " ", 
          RowBox[{"(", 
           RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "-", "p1"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
       "#"}]}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "0"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467123422317043*^9, 3.467123513033043*^9}, 
   3.4671235762300425`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spring", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "amp_"}], "]"}], ":=", 
  RowBox[{"Line", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p1", "+", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], " ", 
          RowBox[{"(", 
           RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "-", "p1"}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
       "#"}]}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"-", "1"}]}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "1"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"4", " ", "amp"}]}], ",", "0"}], "}"}], "+", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "0"}], "}"}], " ", "amp"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spring2", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "amp_"}], "]"}], ":=", 
  RowBox[{"GeometricTransformation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
          RowBox[{"amp", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], "/", "2"}], ",", "0"}], "}"}]}]}]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
          RowBox[{"amp", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"9", "/", "2"}], ",", "0"}], "}"}]}]}]}], "}"}], "]"}], 
      ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Pi]", ",", 
             RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Pi]", ",", 
             RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Pi]", ",", 
             RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "/", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}]}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Circle", "[", 
         RowBox[{"p_", ",", "r_", ",", "else__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Circle", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
           RowBox[{"p", " ", "amp"}]}], ",", 
          RowBox[{"r", " ", "amp"}], ",", "else"}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], " ", 
         RowBox[{"(", 
          RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p2", "-", "p1"}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], "/", "2"}], "-", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", 
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}], "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.467125614337043*^9, {3.467125684333043*^9, 3.4671257163790426`*^9}, {
   3.4671263252990427`*^9, 3.4671264519370427`*^9}, {3.467126525686043*^9, 
   3.4671265350360427`*^9}, {3.4671265681310425`*^9, 3.467126691198043*^9}, {
   3.467126734949043*^9, 3.467126820133043*^9}, {3.4671268662660427`*^9, 
   3.4671268902720428`*^9}, {3.467126934831043*^9, 3.467126977116043*^9}, {
   3.467127028618043*^9, 3.4671271010290427`*^9}, {3.467127171066043*^9, 
   3.467127247701043*^9}, 3.4677035720889997`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spring3", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "amp_"}], "]"}], ":=", 
  RowBox[{"GeometricTransformation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
          RowBox[{"amp", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"Cos", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], ",", "0"}], "}"}]}]}]}], 
        "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
          RowBox[{"amp", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}], ",", "0"}], "}"}]}]}]}], 
        "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"\[Pi]", "-", 
              RowBox[{"ArcSin", "[", 
               RowBox[{"1", "/", "2"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ArcSin", "[", 
              RowBox[{"1", "/", "2"}], "]"}], ",", "\[Pi]"}], "}"}]}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Circle", "[", 
         RowBox[{"p_", ",", "r_", ",", "else__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Circle", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], "+", 
           RowBox[{"p", " ", "amp"}]}], ",", 
          RowBox[{"r", " ", "amp"}], ",", "else"}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], " ", 
         RowBox[{"(", 
          RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p2", "-", "p1"}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], "/", "2"}], "-", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], " ", 
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "-", "p1"}], ")"}], "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "}"}], ".", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.4671278016970425`*^9, {3.4671278656740427`*^9, 3.467127880777043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Spring3inv", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "amp_"}], "]"}], ":=", 
   RowBox[{"Spring3", "[", 
    RowBox[{"p2", ",", "p1", ",", "amp"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.47697247501*^9, 3.476972476727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", "7"}], ",", 
      RowBox[{"exclude", "=", "4"}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"1", "/", "10"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Spring", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "1"}], ")"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "exclude", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              SubscriptBox["k", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "2", ",", "1"}], "]"}]], ",", "12"}], "]"}],
             ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", 
                  RowBox[{
                   RowBox[{"1", "/", "10"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
                "}"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "1"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"1", "/", "10"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}],
               ")"}], "/", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "exclude", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"SemiSpring", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "+", 
              RowBox[{
               RowBox[{"1", "/", "10"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], "+", 
              RowBox[{
               RowBox[{"1", "/", "10"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"i", "\[Rule]", "exclude"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"\"\<...\>\"", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "+", 
                 RowBox[{
                  RowBox[{"1", "/", "10"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
               "}"}], "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"1", "/", "10"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}],
              ")"}], "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"i", "\[Rule]", "exclude"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.461585830083785*^9, 3.461586001863785*^9}, {
  3.461586038227785*^9, 3.461586041842785*^9}, {3.461586087008785*^9, 
  3.461586246729785*^9}, {3.461586441571785*^9, 3.461586449460785*^9}, {
  3.4615865136037846`*^9, 3.461586514097785*^9}, {3.46432549309*^9, 
  3.464325493209*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    DiskBox[NCache[{Rational[9, 10], 0}, {0.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[21, 10], 0}, {2.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[29, 10], 0}, {2.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[41, 10], 0}, {4.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[49, 10], 0}, {4.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[61, 10], 0}, {6.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[69, 10], 0}, {6.9, 0}], NCache[
     Rational[1, 10], 0.1]]}, {
    LineBox[NCache[{{Rational[9, 10], 0}, {Rational[6, 5], 0}, {
       Rational[51, 40], Rational[3, 40]}, {
       Rational[27, 20], Rational[-3, 40]}, {
       Rational[57, 40], Rational[3, 40]}, {
       Rational[3, 2], Rational[-3, 40]}, {
       Rational[63, 40], Rational[3, 40]}, {
       Rational[33, 20], Rational[-3, 40]}, {
       Rational[69, 40], Rational[3, 40]}, {Rational[9, 5], 0}, {
       Rational[21, 10], 0}}, {{0.9, 0}, {1.2, 0}, {1.275, 0.075}, {
       1.35, -0.075}, {1.425, 0.075}, {1.5, -0.075}, {1.575, 0.075}, {
       1.65, -0.075}, {1.725, 0.075}, {1.8, 0}, {2.1, 0}}]], 
    LineBox[NCache[{{Rational[21, 10], 0}, {Rational[23, 10], 0}, {
       Rational[47, 20], Rational[1, 20]}, {
       Rational[12, 5], Rational[-1, 20]}, {
       Rational[49, 20], Rational[1, 20]}, {
       Rational[5, 2], Rational[-1, 20]}, {
       Rational[51, 20], Rational[1, 20]}, {
       Rational[13, 5], Rational[-1, 20]}, {
       Rational[53, 20], Rational[1, 20]}, {Rational[27, 10], 0}, {
       Rational[29, 10], 0}}, {{2.1, 0}, {2.3, 0}, {2.35, 0.05}, {
       2.4, -0.05}, {2.45, 0.05}, {2.5, -0.05}, {2.55, 0.05}, {2.6, -0.05}, {
       2.65, 0.05}, {2.7, 0}, {2.9, 0}}]], 
    LineBox[NCache[{{Rational[29, 10], 0}, {Rational[16, 5], 0}, {
       Rational[131, 40], Rational[3, 40]}, {
       Rational[67, 20], Rational[-3, 40]}, {
       Rational[137, 40], Rational[3, 40]}, {
       Rational[7, 2], Rational[-3, 40]}, {
       Rational[143, 40], Rational[3, 40]}, {
       Rational[73, 20], Rational[-3, 40]}, {
       Rational[149, 40], Rational[3, 40]}, {Rational[19, 5], 0}, {
       Rational[41, 10], 0}}, {{2.9, 0}, {3.2, 0}, {3.275, 0.075}, {
       3.35, -0.075}, {3.425, 0.075}, {3.5, -0.075}, {3.575, 0.075}, {
       3.65, -0.075}, {3.725, 0.075}, {3.8, 0}, {4.1, 0}}]], 
    LineBox[NCache[{{Rational[49, 10], 0}, {Rational[26, 5], 0}, {
       Rational[211, 40], Rational[3, 40]}, {
       Rational[107, 20], Rational[-3, 40]}, {
       Rational[217, 40], Rational[3, 40]}, {
       Rational[11, 2], Rational[-3, 40]}, {
       Rational[223, 40], Rational[3, 40]}, {
       Rational[113, 20], Rational[-3, 40]}, {
       Rational[229, 40], Rational[3, 40]}, {Rational[29, 5], 0}, {
       Rational[61, 10], 0}}, {{4.9, 0}, {5.2, 0}, {5.275, 0.075}, {
       5.35, -0.075}, {5.425, 0.075}, {5.5, -0.075}, {5.575, 0.075}, {
       5.65, -0.075}, {5.725, 0.075}, {5.8, 0}, {6.1, 0}}]], 
    LineBox[NCache[{{Rational[61, 10], 0}, {Rational[63, 10], 0}, {
       Rational[127, 20], Rational[1, 20]}, {
       Rational[32, 5], Rational[-1, 20]}, {
       Rational[129, 20], Rational[1, 20]}, {
       Rational[13, 2], Rational[-1, 20]}, {
       Rational[131, 20], Rational[1, 20]}, {
       Rational[33, 5], Rational[-1, 20]}, {
       Rational[133, 20], Rational[1, 20]}, {Rational[67, 10], 0}, {
       Rational[69, 10], 0}}, {{6.1, 0}, {6.3, 0}, {6.35, 0.05}, {
       6.4, -0.05}, {6.45, 0.05}, {6.5, -0.05}, {6.55, 0.05}, {6.6, -0.05}, {
       6.65, 0.05}, {6.7, 0}, {6.9, 0}}]]}, {InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[3, 2], 0}, {1.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "2"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[5, 2], 0}, {2.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[7, 2], 0}, {3.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[11, 2], 0}, {5.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "2"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[13, 2], 0}, {6.5, 0}], {0, 1.5}]}, {
    LineBox[NCache[{{Rational[41, 10], 0}, {Rational[43, 10], 0}}, {{
       4.1, 0}, {4.3, 0}}]], 
    LineBox[NCache[{{Rational[47, 10], 0}, {Rational[49, 10], 0}}, {{
       4.7, 0}, {4.9, 0}}]]}, 
   InsetBox["\<\"...\"\>", NCache[{Rational[9, 2], 0}, {4.5, 0}], {0, 0}]},
  ImageSize->200]], "Output",
 CellChangeTimes->{3.468379868789*^9, 3.4736118787980003`*^9, 
  3.476703928321*^9, 3.476704017743*^9, 3.476971745743*^9, 
  3.4769724531540003`*^9, 3.476972493275*^9, 3.476972526707*^9, 
  3.4772350489*^9, 3.477235745749*^9, 3.479204819196*^9, 
  3.4839516580626507`*^9, 3.54915084831727*^9, 3.549302841602379*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<springs.eps\>\"", ",", "G"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.549150862884103*^9, 3.5491508629571075`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", "9"}], ",", 
      RowBox[{"exclude", "=", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}]}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"1", "/", "10"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Switch", "[", 
            RowBox[{
            "i", ",", "1", ",", "Spring", ",", "2", ",", "Spring3", ",", "4", 
             ",", "Spring2", ",", "5", ",", "Spring", ",", "7", ",", 
             "Spring3inv", ",", "8", ",", "Spring2"}], "]"}], "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "1"}], ")"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "10"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}], 
            ",", 
            RowBox[{"1", "/", "16"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", "exclude"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              SubscriptBox["k", 
               RowBox[{"Switch", "[", 
                RowBox[{
                "i", ",", "1", ",", "1", ",", "2", ",", "2", ",", "4", ",", 
                 "p", ",", "5", ",", "1", ",", "7", ",", 
                 RowBox[{"p", "-", "1"}], ",", "8", ",", "p", ",", "_", ",", 
                 "\"\<?\>\""}], "]"}]], ",", "12"}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", 
                  RowBox[{
                   RowBox[{"1", "/", "10"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
                "}"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "1"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"1", "/", "10"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}],
               ")"}], "/", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", "exclude"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"SemiSpring", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "+", 
              RowBox[{
               RowBox[{"1", "/", "10"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], "+", 
              RowBox[{
               RowBox[{"1", "/", "10"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}], 
          "]"}], "/.", 
         RowBox[{"List", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"i", "\[Rule]", "exclude"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"\"\<...\>\"", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "+", 
                 RowBox[{
                  RowBox[{"1", "/", "10"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ",", "0"}], 
               "}"}], "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"1", "/", "10"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}]}]}]}], ",", "0"}], "}"}]}],
              ")"}], "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "/.", 
         RowBox[{"List", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"i", "\[Rule]", "exclude"}], "]"}]}]}]}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.476703985093*^9, 3.4767039966210003`*^9}, {
  3.476704044699*^9, 3.476704221017*^9}, {3.4767042714370003`*^9, 
  3.476704305098*^9}, {3.476704416559*^9, 3.4767045970039997`*^9}, {
  3.476972515051*^9, 3.4769725151610003`*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    DiskBox[NCache[{Rational[9, 10], 0}, {0.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[21, 10], 0}, {2.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[29, 10], 0}, {2.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[41, 10], 0}, {4.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[49, 10], 0}, {4.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[61, 10], 0}, {6.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[69, 10], 0}, {6.9, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[81, 10], 0}, {8.1, 0}], NCache[
     Rational[1, 10], 0.1]], 
    DiskBox[NCache[{Rational[89, 10], 0}, {8.9, 0}], NCache[
     Rational[1, 10], 0.1]]}, {
    LineBox[NCache[{{Rational[9, 10], 0}, {Rational[6, 5], 0}, {
       Rational[51, 40], Rational[3, 40]}, {
       Rational[27, 20], Rational[-3, 40]}, {
       Rational[57, 40], Rational[3, 40]}, {
       Rational[3, 2], Rational[-3, 40]}, {
       Rational[63, 40], Rational[3, 40]}, {
       Rational[33, 20], Rational[-3, 40]}, {
       Rational[69, 40], Rational[3, 40]}, {Rational[9, 5], 0}, {
       Rational[21, 10], 0}}, {{0.9, 0}, {1.2, 0}, {1.275, 0.075}, {
       1.35, -0.075}, {1.425, 0.075}, {1.5, -0.075}, {1.575, 0.075}, {
       1.65, -0.075}, {1.725, 0.075}, {1.8, 0}, {2.1, 0}}]], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, 
     NCache[{{{Rational[4, 5], 0}, {0, Rational[4, 5]}}, {
       Rational[21, 10], 0}}, {{{0.8, 0}, {0, 0.8}}, {2.1, 0}}]], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, 
     NCache[{{{Rational[4, 5], 0}, {0, Rational[4, 5]}}, {
       Rational[41, 10], 0}}, {{{0.8, 0}, {0, 0.8}}, {4.1, 0}}]], 
    LineBox[
     NCache[{{Rational[49, 10], 0}, {Rational[26, 5], 0}, {
       Rational[211, 40], Rational[3, 40]}, {
       Rational[107, 20], Rational[-3, 40]}, {
       Rational[217, 40], Rational[3, 40]}, {
       Rational[11, 2], Rational[-3, 40]}, {
       Rational[223, 40], Rational[3, 40]}, {
       Rational[113, 20], Rational[-3, 40]}, {
       Rational[229, 40], Rational[3, 40]}, {Rational[29, 5], 0}, {
       Rational[61, 10], 0}}, {{4.9, 0}, {5.2, 0}, {5.275, 0.075}, {
       5.35, -0.075}, {5.425, 0.075}, {5.5, -0.075}, {5.575, 0.075}, {
       5.65, -0.075}, {5.725, 0.075}, {5.8, 0}, {6.1, 0}}]], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, 
     NCache[{{{Rational[-6, 5], 0}, {0, Rational[-6, 5]}}, {
       Rational[81, 10], 0}}, {{{-1.2, 0}, {0, -1.2}}, {8.1, 0}}]], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, 
     NCache[{{{Rational[4, 5], 0}, {0, Rational[4, 5]}}, {
       Rational[81, 10], 0}}, {{{0.8, 0}, {0, 0.8}}, {8.1, 0}}]]}, {InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[3, 2], 0}, {1.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "2"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[5, 2], 0}, {2.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "p"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[9, 2], 0}, {4.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[11, 2], 0}, {5.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", 
       RowBox[{"p", "-", "1"}]],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[15, 2], 0}, {7.5, 0}], {0, 1.5}], 
    InsetBox[
     StyleBox[
      SubscriptBox["k", "p"],
      StripOnInput->False,
      FontSize->12], NCache[{Rational[17, 2], 0}, {8.5, 0}], {0, 1.5}]}, {{
     LineBox[NCache[{{Rational[29, 10], 0}, {Rational[16, 5], 0}}, {{
        2.9, 0}, {3.2, 0}}]], 
     LineBox[NCache[{{Rational[19, 5], 0}, {Rational[41, 10], 0}}, {{
        3.8, 0}, {4.1, 0}}]]}, {
     LineBox[NCache[{{Rational[61, 10], 0}, {Rational[63, 10], 0}}, {{
        6.1, 0}, {6.3, 0}}]], 
     LineBox[NCache[{{Rational[67, 10], 0}, {Rational[69, 10], 0}}, {{
        6.7, 0}, {6.9, 0}}]]}}, {
    InsetBox["\<\"...\"\>", NCache[{Rational[7, 2], 0}, {3.5, 0}], {0, 0}], 
    InsetBox["\<\"...\"\>", NCache[{Rational[13, 2], 0}, {6.5, 0}], {0, 0}]}},
  
  ImageSize->200]], "Output",
 CellChangeTimes->{{3.476704465683*^9, 3.476704597385*^9}, 3.476971746632*^9, 
   3.476972454373*^9, {3.476972493974*^9, 3.476972527611*^9}, 
   3.477235049506*^9, 3.477235745995*^9, 3.4792048195179996`*^9, 
   3.4839516586686506`*^9, 3.549150864899218*^9, 3.549302843630495*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<springs-heterogeneous.eps\>\"", ",", "G2"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.464324668241*^9, 3.464324678177*^9}, {3.476704226561*^9,
    3.4767042319049997`*^9}, 3.476704669193*^9, {3.549150866370302*^9, 
   3.5491508664593077`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ShiftedCoord", "[", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "+", 
    RowBox[{"0.1", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], " ", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"i", "+", "j"}], ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ShiftedCoord", "[", "num_", "]"}], "=", "num"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.4671251496470428`*^9, 3.467125184821043*^9}, {
  3.467125307567043*^9, 3.467125334679043*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ShiftedCoord", "/@", 
            RowBox[{"SpringHold", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}]}], ",", 
              RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ShiftedCoord", "/@", 
            RowBox[{"SpringHold", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
              RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "/.", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SpringHold2", "->", "Spring2"}], ",", 
         RowBox[{"SpringHold3", "->", "Spring3"}], ",", 
         RowBox[{"SpringHold", "->", "Spring"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}], ",", 
            RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"ImageSize", "\[Rule]", "70"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.479205311016*^9, 3.479205318085*^9}, {
  3.4792054388310003`*^9, 3.4792054388780003`*^9}, {3.479205534123*^9, 
  3.4792055341689997`*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{-0.1, -1.1}, {
      1.1, -0.1}}, {0., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{0.1, -0.8999999999999999}, {
      0.8999999999999999, 0.1}}, {-0.1, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{0.09999999999999998, -0.9}, {0.9, 
      0.09999999999999998}}, {0.8999999999999999, 0.10000000000000003`}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {
         0, 3.141592653589793}]]}}, {{{-0.09999999999999998, -1.1}, {
      1.1, -0.09999999999999998}}, {1., 1.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {
         0, 3.141592653589793}]]}}, {{{-0.10000000000000009`, -1.1}, {
      1.1, -0.10000000000000009`}}, {2., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{
      0.10000000000000009`, -0.8999999999999999}, {0.8999999999999999, 
      0.10000000000000009`}}, {1.9, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[
       NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{0.9, -0.1}, {0.1, 
      0.9}}, {0., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 0.1}, {-0.1, 1.1}}, {
      0.8999999999999999, 0.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 
      0.10000000000000009`}, {-0.10000000000000009`, 
      1.1}}, {-0.10000000000000003`, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{
      0.8999999999999999, -0.10000000000000009`}, {0.10000000000000009`, 
      0.8999999999999999}}, {1., 1.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{
      0.9, -0.10000000000000009`}, {0.10000000000000009`, 0.9}}, {0., 
      1.9999999999999998`}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 
      0.10000000000000009`}, {-0.10000000000000009`, 1.1}}, {
      0.8999999999999999, 2.0999999999999996`}}], {{
      LineBox[NCache[{{0, 0}, {Rational[17, 50], Rational[17, 50]}, {
         Rational[17, 50], Rational[21, 50]}, {
         Rational[23, 50], Rational[19, 50]}, {
         Rational[21, 50], Rational[1, 2]}, {
         Rational[27, 50], Rational[23, 50]}, {
         Rational[1, 2], Rational[29, 50]}, {
         Rational[31, 50], Rational[27, 50]}, {
         Rational[29, 50], Rational[33, 50]}, {
         Rational[33, 50], Rational[33, 50]}, {1, 1}}, {{0, 0}, {0.34, 
         0.34}, {0.34, 0.42}, {0.46, 0.38}, {0.42, 0.5}, {0.54, 0.46}, {0.5, 
         0.58}, {0.62, 0.54}, {0.58, 0.66}, {0.66, 0.66}, {1, 1}}]], 
      LineBox[{{-0.1, 1.1}, {0.24000000000000002`, 1.4400000000000002`}, {
       0.24000000000000002`, 1.52}, {0.36, 1.48}, {0.32000000000000006`, 
       1.6}, {0.44000000000000006`, 1.56}, {0.4, 1.6800000000000002`}, {0.52, 
       1.6400000000000001`}, {0.48, 1.7600000000000002`}, {0.56, 
       1.7600000000000002`}, {0.9, 2.1}}]}, {
      LineBox[{{0.9, 0.1}, {1.24, 0.44000000000000006`}, {1.24, 0.52}, {
       1.3599999999999999`, 0.48}, {1.32, 0.6}, {1.44, 0.56}, {1.4, 0.68}, {
       1.52, 0.6399999999999999}, {1.48, 0.76}, {1.56, 0.76}, {1.9, 1.1}}], 
      LineBox[NCache[{{1, 1}, {Rational[67, 50], Rational[67, 50]}, {
         Rational[67, 50], Rational[71, 50]}, {
         Rational[73, 50], Rational[69, 50]}, {
         Rational[71, 50], Rational[3, 2]}, {
         Rational[77, 50], Rational[73, 50]}, {
         Rational[3, 2], Rational[79, 50]}, {
         Rational[81, 50], Rational[77, 50]}, {
         Rational[79, 50], Rational[83, 50]}, {
         Rational[83, 50], Rational[83, 50]}, {2, 2}}, {{1, 1}, {1.34, 
         1.34}, {1.34, 1.42}, {1.46, 1.38}, {1.42, 1.5}, {1.54, 1.46}, {1.5, 
         1.58}, {1.62, 1.54}, {1.58, 1.66}, {1.66, 1.66}, {2, 2}}]]}}, {{
      LineBox[{{0.9, 0.1}, {0.56, 0.44000000000000006`}, {
       0.48000000000000004`, 0.44000000000000006`}, {0.52, 
       0.5599999999999999}, {0.4, 0.52}, {0.44, 0.64}, {0.31999999999999995`, 
       0.6}, {0.3600000000000001, 0.72}, {0.24, 0.6799999999999999}, {0.24, 
       0.76}, {-0.09999999999999998, 1.1}}], 
      LineBox[NCache[{{1, 1}, {Rational[33, 50], Rational[67, 50]}, {
         Rational[29, 50], Rational[67, 50]}, {
         Rational[31, 50], Rational[73, 50]}, {
         Rational[1, 2], Rational[71, 50]}, {
         Rational[27, 50], Rational[77, 50]}, {
         Rational[21, 50], Rational[3, 2]}, {
         Rational[23, 50], Rational[81, 50]}, {
         Rational[17, 50], Rational[79, 50]}, {
         Rational[17, 50], Rational[83, 50]}, {0, 2}}, {{1, 1}, {0.66, 
         1.34}, {0.58, 1.34}, {0.62, 1.46}, {0.5, 1.42}, {0.54, 1.54}, {0.42, 
         1.5}, {0.46, 1.62}, {0.34, 1.58}, {0.34, 1.66}, {0, 2}}]]}, {
      LineBox[NCache[{{2, 0}, {Rational[83, 50], Rational[17, 50]}, {
         Rational[79, 50], Rational[17, 50]}, {
         Rational[81, 50], Rational[23, 50]}, {
         Rational[3, 2], Rational[21, 50]}, {
         Rational[77, 50], Rational[27, 50]}, {
         Rational[71, 50], Rational[1, 2]}, {
         Rational[73, 50], Rational[31, 50]}, {
         Rational[67, 50], Rational[29, 50]}, {
         Rational[67, 50], Rational[33, 50]}, {1, 1}}, {{2, 0}, {1.66, 
         0.34}, {1.58, 0.34}, {1.62, 0.46}, {1.5, 0.42}, {1.54, 0.54}, {1.42, 
         0.5}, {1.46, 0.62}, {1.34, 0.58}, {1.34, 0.66}, {1, 1}}]], 
      LineBox[{{1.9, 1.1}, {1.56, 1.4400000000000002`}, {1.48, 
       1.4400000000000002`}, {1.52, 1.56}, {1.4, 1.52}, {1.44, 
       1.6400000000000001`}, {1.3199999999999998`, 1.6}, {1.36, 
       1.7200000000000002`}, {1.24, 1.6800000000000002`}, {1.24, 
       1.7600000000000002`}, {0.9, 2.1}}]}}}, {{
     DiskBox[{0, 0}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{-0.1, 1.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{0, 2}, NCache[Rational[1, 25], 0.04]]}, {
     DiskBox[{0.9, 0.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{1, 1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{0.9, 2.1}, NCache[Rational[1, 25], 0.04]]}, {
     DiskBox[{2, 0}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{1.9, 1.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{2, 2}, NCache[Rational[1, 25], 0.04]]}}},
  ImageSize->70]], "Output",
 CellChangeTimes->{{3.479205319093*^9, 3.479205332691*^9}, 3.479205439559*^9, 
   3.479205534579*^9, 3.483951659809651*^9, 3.549150868487424*^9, 
   3.549302845361594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<presentation-2d-springs.eps\>\"", ",", "G"}], "]"}]], "Input",
 CellChangeTimes->{{3.479205325245*^9, 3.479205326717*^9}, {
  3.549150870780555*^9, 3.5491508782609825`*^9}}],

Cell[BoxData["\<\"presentation-2d-springs.eps\"\>"], "Output",
 CellChangeTimes->{{3.479205327808*^9, 3.479205332862*^9}, 3.479205440414*^9, 
   3.479205534749*^9, 3.483951660044651*^9, 3.549150879288041*^9, 
   3.5493028466186657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", 
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"SpringHold3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"1", "/", "16"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ShiftedCoord", "/@", 
            RowBox[{"SpringHold", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}]}], ",", 
              RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ShiftedCoord", "/@", 
            RowBox[{"SpringHold", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
              RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "/.", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SpringHold2", "->", "Spring2"}], ",", 
         RowBox[{"SpringHold3", "->", "Spring3"}], ",", 
         RowBox[{"SpringHold", "->", "Spring"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ShiftedCoord", "/@", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}], ",", 
            RowBox[{"1", "/", "25"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Spring", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2.5", ",", "0.25"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.5", ",", "0.25"}], "}"}], ",", 
          RowBox[{"1", "/", "16"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            SubscriptBox["k", "3"], ",", "12"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"0.25", "+", 
             RowBox[{"1", "/", "16"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1.25"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Spring3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2.5", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.5", ",", "1"}], "}"}], ",", 
          RowBox[{"1", "/", "16"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            SubscriptBox["k", "2"], ",", "12"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", 
             RowBox[{"1", "/", "16"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1.25"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Spring2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2.5", ",", "1.75"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.5", ",", "1.75"}], "}"}], ",", 
          RowBox[{"1", "/", "16"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            SubscriptBox["k", "1"], ",", "12"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"1.75", "+", 
             RowBox[{"1", "/", "16"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1.25"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467123197745043*^9, 3.467123402093043*^9}, {
  3.467123521007043*^9, 3.4671235343270426`*^9}, {3.4671251915680428`*^9, 
  3.467125276892043*^9}, {3.4671253482400427`*^9, 3.4671254170440426`*^9}, {
  3.4671264677280426`*^9, 3.467126509750043*^9}, {3.467127916510043*^9, 
  3.467127934389043*^9}, {3.467198479283*^9, 3.467198660908*^9}, {
  3.4677037001949997`*^9, 3.4677037183129997`*^9}, {3.467703748656*^9, 
  3.467703766862*^9}, {3.467703814894*^9, 3.467703980167*^9}, {
  3.4677041090620003`*^9, 3.467704109699*^9}, {3.467704170626*^9, 
  3.467704222383*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{-0.1, -1.1}, {
      1.1, -0.1}}, {0., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{0.1, -0.8999999999999999}, {
      0.8999999999999999, 0.1}}, {-0.1, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{0.09999999999999998, -0.9}, {0.9, 
      0.09999999999999998}}, {0.8999999999999999, 0.10000000000000003`}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {
         0, 3.141592653589793}]]}}, {{{-0.09999999999999998, -1.1}, {
      1.1, -0.09999999999999998}}, {1., 1.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {
         0, 3.141592653589793}]]}}, {{{-0.10000000000000009`, -1.1}, {
      1.1, -0.10000000000000009`}}, {2., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{
      0.10000000000000009`, -0.8999999999999999}, {0.8999999999999999, 
      0.10000000000000009`}}, {1.9, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[
       NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{0.9, -0.1}, {0.1, 
      0.9}}, {0., 0.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 0.1}, {-0.1, 1.1}}, {
      0.8999999999999999, 0.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 
      0.10000000000000009`}, {-0.10000000000000009`, 
      1.1}}, {-0.10000000000000003`, 1.1}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{
      0.8999999999999999, -0.10000000000000009`}, {0.10000000000000009`, 
      0.8999999999999999}}, {1., 1.}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{
      0.9, -0.10000000000000009`}, {0.10000000000000009`, 0.9}}, {0., 
      1.9999999999999998`}}], 
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1.1, 
      0.10000000000000009`}, {-0.10000000000000009`, 1.1}}, {
      0.8999999999999999, 2.0999999999999996`}}], {{
      LineBox[NCache[{{0, 0}, {Rational[17, 50], Rational[17, 50]}, {
         Rational[17, 50], Rational[21, 50]}, {
         Rational[23, 50], Rational[19, 50]}, {
         Rational[21, 50], Rational[1, 2]}, {
         Rational[27, 50], Rational[23, 50]}, {
         Rational[1, 2], Rational[29, 50]}, {
         Rational[31, 50], Rational[27, 50]}, {
         Rational[29, 50], Rational[33, 50]}, {
         Rational[33, 50], Rational[33, 50]}, {1, 1}}, {{0, 0}, {0.34, 
         0.34}, {0.34, 0.42}, {0.46, 0.38}, {0.42, 0.5}, {0.54, 0.46}, {0.5, 
         0.58}, {0.62, 0.54}, {0.58, 0.66}, {0.66, 0.66}, {1, 1}}]], 
      LineBox[{{-0.1, 1.1}, {0.24000000000000002`, 1.4400000000000002`}, {
       0.24000000000000002`, 1.52}, {0.36, 1.48}, {0.32000000000000006`, 
       1.6}, {0.44000000000000006`, 1.56}, {0.4, 1.6800000000000002`}, {0.52, 
       1.6400000000000001`}, {0.48, 1.7600000000000002`}, {0.56, 
       1.7600000000000002`}, {0.9, 2.1}}]}, {
      LineBox[{{0.9, 0.1}, {1.24, 0.44000000000000006`}, {1.24, 0.52}, {
       1.3599999999999999`, 0.48}, {1.32, 0.6}, {1.44, 0.56}, {1.4, 0.68}, {
       1.52, 0.6399999999999999}, {1.48, 0.76}, {1.56, 0.76}, {1.9, 1.1}}], 
      LineBox[NCache[{{1, 1}, {Rational[67, 50], Rational[67, 50]}, {
         Rational[67, 50], Rational[71, 50]}, {
         Rational[73, 50], Rational[69, 50]}, {
         Rational[71, 50], Rational[3, 2]}, {
         Rational[77, 50], Rational[73, 50]}, {
         Rational[3, 2], Rational[79, 50]}, {
         Rational[81, 50], Rational[77, 50]}, {
         Rational[79, 50], Rational[83, 50]}, {
         Rational[83, 50], Rational[83, 50]}, {2, 2}}, {{1, 1}, {1.34, 
         1.34}, {1.34, 1.42}, {1.46, 1.38}, {1.42, 1.5}, {1.54, 1.46}, {1.5, 
         1.58}, {1.62, 1.54}, {1.58, 1.66}, {1.66, 1.66}, {2, 2}}]]}}, {{
      LineBox[{{0.9, 0.1}, {0.56, 0.44000000000000006`}, {
       0.48000000000000004`, 0.44000000000000006`}, {0.52, 
       0.5599999999999999}, {0.4, 0.52}, {0.44, 0.64}, {0.31999999999999995`, 
       0.6}, {0.3600000000000001, 0.72}, {0.24, 0.6799999999999999}, {0.24, 
       0.76}, {-0.09999999999999998, 1.1}}], 
      LineBox[NCache[{{1, 1}, {Rational[33, 50], Rational[67, 50]}, {
         Rational[29, 50], Rational[67, 50]}, {
         Rational[31, 50], Rational[73, 50]}, {
         Rational[1, 2], Rational[71, 50]}, {
         Rational[27, 50], Rational[77, 50]}, {
         Rational[21, 50], Rational[3, 2]}, {
         Rational[23, 50], Rational[81, 50]}, {
         Rational[17, 50], Rational[79, 50]}, {
         Rational[17, 50], Rational[83, 50]}, {0, 2}}, {{1, 1}, {0.66, 
         1.34}, {0.58, 1.34}, {0.62, 1.46}, {0.5, 1.42}, {0.54, 1.54}, {0.42, 
         1.5}, {0.46, 1.62}, {0.34, 1.58}, {0.34, 1.66}, {0, 2}}]]}, {
      LineBox[NCache[{{2, 0}, {Rational[83, 50], Rational[17, 50]}, {
         Rational[79, 50], Rational[17, 50]}, {
         Rational[81, 50], Rational[23, 50]}, {
         Rational[3, 2], Rational[21, 50]}, {
         Rational[77, 50], Rational[27, 50]}, {
         Rational[71, 50], Rational[1, 2]}, {
         Rational[73, 50], Rational[31, 50]}, {
         Rational[67, 50], Rational[29, 50]}, {
         Rational[67, 50], Rational[33, 50]}, {1, 1}}, {{2, 0}, {1.66, 
         0.34}, {1.58, 0.34}, {1.62, 0.46}, {1.5, 0.42}, {1.54, 0.54}, {1.42, 
         0.5}, {1.46, 0.62}, {1.34, 0.58}, {1.34, 0.66}, {1, 1}}]], 
      LineBox[{{1.9, 1.1}, {1.56, 1.4400000000000002`}, {1.48, 
       1.4400000000000002`}, {1.52, 1.56}, {1.4, 1.52}, {1.44, 
       1.6400000000000001`}, {1.3199999999999998`, 1.6}, {1.36, 
       1.7200000000000002`}, {1.24, 1.6800000000000002`}, {1.24, 
       1.7600000000000002`}, {0.9, 2.1}}]}}}, {{
     DiskBox[{0, 0}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{-0.1, 1.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{0, 2}, NCache[Rational[1, 25], 0.04]]}, {
     DiskBox[{0.9, 0.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{1, 1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{0.9, 2.1}, NCache[Rational[1, 25], 0.04]]}, {
     DiskBox[{2, 0}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{1.9, 1.1}, NCache[Rational[1, 25], 0.04]], 
     DiskBox[{2, 2}, NCache[Rational[1, 25], 0.04]]}}, {
    LineBox[{{2.5, 0.25}, {2.75, 0.25}, {2.8125, 0.3125}, {2.875, 0.1875}, {
     2.9375, 0.3125}, {3., 0.1875}, {3.0625, 0.3125}, {3.125, 0.1875}, {
     3.1875, 0.3125}, {3.25, 0.25}, {3.5, 0.25}}], InsetBox[
     StyleBox[
      SubscriptBox["k", "3"],
      StripOnInput->False,
      FontSize->12], {3, 0.3125}, {0, -1.25}]}, {
    GeometricTransformationBox[{
      LineBox[
       NCache[{{0, 0}, {
         Rational[1, 2] + Rational[1, 16] (-3 - Cos[Rational[1, 2]]), 0}}, {{
         0, 0}, {0.2576510898818517, 0}}]], 
      LineBox[NCache[{{1, 0}, {
         Rational[1, 2] + Rational[1, 16] (3 + Cos[Rational[1, 2]]), 0}}, {{1,
          0}, {0.7423489101181483, 0}}]], {
       CircleBox[
        NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Rational[5, 6] Pi}, {0, 2.6179938779914944`}]], 
       CircleBox[
        NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[
        NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
        NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
        NCache[{Rational[1, 6] Pi, Pi}, {0.5235987755982988, 
         3.141592653589793}]]}}, {{{1., 0}, {0, 1.}}, {2.5, 1.}}], InsetBox[
     StyleBox[
      SubscriptBox["k", "2"],
      StripOnInput->False,
      FontSize->12], 
     NCache[{3, Rational[17, 16]}, {3, 1.0625}], {0, -1.25}]}, {
    GeometricTransformationBox[{
      LineBox[NCache[{{0, 0}, {Rational[7, 32], 0}}, {{0, 0}, {0.21875, 0}}]],
       LineBox[NCache[{{1, 0}, {Rational[25, 32], 0}}, {{1, 0}, {
         0.78125, 0}}]], {
       CircleBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]], 
       CircleBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
        Rational[1, 32], 0.03125], 
        NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
       CircleBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], 
        NCache[{Rational[3, 32], Rational[1, 16]}, {0.09375, 0.0625}], 
        NCache[{0, Pi}, {0, 3.141592653589793}]]}}, {{{1., 0.}, {0., 1.}}, {
      2.5, 1.75}}], InsetBox[
     StyleBox[
      SubscriptBox["k", "1"],
      StripOnInput->False,
      FontSize->12], {3, 1.8125}, {0, -1.25}]}},
  ImageSize->200]], "Output",
 CellChangeTimes->{3.468379869716*^9, 3.473611879927*^9, 
  3.4767039328570004`*^9, 3.476971747659*^9, 3.477235050034*^9, 
  3.477235746369*^9, 3.479204819885*^9, 3.483951660400651*^9, 
  3.54915088153117*^9, 3.5493028469056826`*^9, 3.5493128804039946`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-springs.eps\>\"", ",", "G"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-springs.pdf\>\"", ",", "G"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.467704008641*^9, 3.467704008856*^9}, {
  3.5493028618725386`*^9, 3.549302867685871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N", "=", "16"}], ",", 
      RowBox[{"DiskSizeLarge", "=", "0.2"}], ",", 
      RowBox[{"DiskSizeSmall", "=", "0.1"}], ",", 
      RowBox[{"reps", "=", 
       RowBox[{"{", 
        RowBox[{"3", ",", "15"}], "}"}]}], ",", 
      RowBox[{"irep", "=", 
       RowBox[{"{", 
        RowBox[{"7", ",", "8", ",", "9", ",", "10"}], "}"}]}], ",", 
      RowBox[{"icoll", "=", 
       RowBox[{"{", "8", "}"}]}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          SubscriptBox["i", "k"], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"reps", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          SubscriptBox["i", 
           RowBox[{"k", "+", "1"}]], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"reps", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          SubsuperscriptBox["i", "k", "\"\<rep\>\""], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "@", "irep"}], "-", "0.2"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          SubsuperscriptBox["i", "k", "\"\<coll\>\""], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Mean", "@", "icoll"}], ",", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[
StyleBox[\"i\",
FontSlant->\"Italic\"], 
StyleBox[\"k\",
FontSlant->\"Italic\"], \"rep\"]\)\[NegativeThickSpace]+\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Max", "@", "irep"}], "-", "0.2"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Circle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "0"}], "}"}], ",", 
             RowBox[{"DiskSizeLarge", "+", "DiskSizeSmall"}]}], "]"}], "&"}], 
          ")"}], "/@", "icoll"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Circle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "0"}], "}"}], ",", "DiskSizeLarge"}], "]"}], 
           "&"}], ")"}], "/@", "irep"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "0"}], "}"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"reps", ",", "i"}], "]"}], ",", "DiskSizeLarge", ",", 
               "DiskSizeSmall"}], "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.483951261539651*^9, 3.4839513664826508`*^9}, {
  3.483951403905651*^9, 3.4839514364136505`*^9}, {3.483951474829651*^9, 
  3.483951611796651*^9}, {3.483952675323651*^9, 3.483952712198651*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    SubscriptBox["i", "k"], {3, -0.5}, {-1, 1}], InsetBox[
    SubscriptBox["i", 
     RowBox[{"k", "+", "1"}]], {15, -0.5}, {-1, 1}], InsetBox[
    SubsuperscriptBox["i", "k", "\<\"rep\"\>"], {6.8, -0.5}, {-1, 1}], 
   InsetBox[
    SubsuperscriptBox["i", "k", "\<\"coll\"\>"], {8, 0.5}, {-1, -1}], 
   InsetBox["\<\"\\!\\(\\*SubsuperscriptBox[\\n \
StyleBox[\\\"i\\\",\\nFontSlant->\\\"Italic\\\"], \\n \
StyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"], \\\"rep\\\"]\\)\
\[NegativeThickSpace]+\\!\\(\\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>", {9.8, -0.5}, {-1, 1}], 
   CircleBox[{8, 0}, 0.30000000000000004`], {CircleBox[{7, 0}, 0.2], 
    CircleBox[{8, 0}, 0.2], CircleBox[{9, 0}, 0.2], 
    CircleBox[{10, 0}, 0.2]}, {DiskBox[{1, 0}, 0.1], DiskBox[{2, 0}, 0.1], 
    DiskBox[{3, 0}, 0.2], DiskBox[{4, 0}, 0.1], DiskBox[{5, 0}, 0.1], 
    DiskBox[{6, 0}, 0.1], DiskBox[{7, 0}, 0.1], DiskBox[{8, 0}, 0.1], 
    DiskBox[{9, 0}, 0.1], DiskBox[{10, 0}, 0.1], DiskBox[{11, 0}, 0.1], 
    DiskBox[{12, 0}, 0.1], DiskBox[{13, 0}, 0.1], DiskBox[{14, 0}, 0.1], 
    DiskBox[{15, 0}, 0.2], DiskBox[{16, 0}, 0.1]}},
  ImageSize->200]], "Output",
 CellChangeTimes->{{3.483951255823651*^9, 3.483951366817651*^9}, {
   3.483951406023651*^9, 3.4839515020856504`*^9}, 3.4839515417816505`*^9, {
   3.4839515745156507`*^9, 3.483951612504651*^9}, 3.483951660723651*^9, 
   3.483952280964651*^9, {3.4839526756966505`*^9, 3.483952737804651*^9}, 
   3.549150885828415*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<rep-coll-illustration.eps\>\"", ",", "G"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.483951617303651*^9, 3.4839516225436506`*^9}, {
  3.54915088696848*^9, 3.5491508870574856`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[LessEqual]", "x", "<", "1"}], "&&", 
            RowBox[{"0", "\[LessEqual]", "y", "<", "1"}]}], ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{"1", "/", "160"}]}], "]"}], ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{"1", "/", "160"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1", ",", 
           RowBox[{"1", "/", "16"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "1", ",", 
           RowBox[{"1", "/", "16"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "+", 
               RowBox[{"1", "/", "4"}]}], ",", "y"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"y", "+", 
               RowBox[{"1", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"1", "/", "4"}]}], ",", 
           RowBox[{"1", "/", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"1", "/", "4"}]}], ",", 
           RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", 
    RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467716761682*^9, 3.467716944745*^9}, {3.467717064097*^9,
   3.467717174099*^9}}],

Cell[BoxData[
 GraphicsBox[{{{DiskBox[{0, 0}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 16]}, {0, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 8]}, {0, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 16]}, {0, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 4]}, {0, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[5, 16]}, {0, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 8]}, {0, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[7, 16]}, {0, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 2]}, {0, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[9, 16]}, {0, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[5, 8]}, {0, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[11, 16]}, {0, 0.6875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 4]}, {0, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[13, 16]}, {0, 0.8125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[7, 8]}, {0, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[15, 16]}, {0, 0.9375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{0, 1}, NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 16], 0}, {0.0625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 16]}, {0.0625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 16]}, {0.0625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 4]}, {0.0625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[5, 16]}, {0.0625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 8]}, {0.0625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[7, 16]}, {0.0625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 2]}, {0.0625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[9, 16]}, {0.0625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[5, 8]}, {0.0625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[11, 16]}, {0.0625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 4]}, {0.0625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[13, 16]}, {0.0625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[7, 8]}, {0.0625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[15, 16]}, {0.0625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], 1}, {0.0625, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 8], 0}, {0.125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 16]}, {0.125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 8]}, {0.125, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 16]}, {0.125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 4]}, {0.125, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[5, 16]}, {0.125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 8]}, {0.125, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[7, 16]}, {0.125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 2]}, {0.125, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[9, 16]}, {0.125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[5, 8]}, {0.125, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[11, 16]}, {0.125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 4]}, {0.125, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[13, 16]}, {0.125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[7, 8]}, {0.125, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[15, 16]}, {0.125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], 1}, {0.125, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 16], 0}, {0.1875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 16]}, {0.1875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 8]}, {0.1875, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 16]}, {0.1875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 4]}, {0.1875, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[5, 16]}, {0.1875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 8]}, {0.1875, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[7, 16]}, {0.1875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 2]}, {0.1875, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[9, 16]}, {0.1875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[5, 8]}, {0.1875, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[11, 16]}, {0.1875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 4]}, {0.1875, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[13, 16]}, {0.1875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[7, 8]}, {0.1875, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[15, 16]}, {0.1875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], 1}, {0.1875, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 4], 0}, {0.25, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 16]}, {0.25, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 8]}, {0.25, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 16]}, {0.25, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 4]}, {0.25, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[5, 16]}, {0.25, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 8]}, {0.25, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[7, 16]}, {0.25, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 2]}, {0.25, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[9, 16]}, {0.25, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[5, 8]}, {0.25, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[11, 16]}, {0.25, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 4]}, {0.25, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[13, 16]}, {0.25, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[7, 8]}, {0.25, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[15, 16]}, {0.25, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], 1}, {0.25, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 16]}, {0.3125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 8]}, {0.3125, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 16]}, {0.3125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 4]}, {0.3125, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[5, 16]}, {0.3125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 8]}, {0.3125, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[7, 16]}, {0.3125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 2]}, {0.3125, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[9, 16]}, {0.3125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[5, 8]}, {0.3125, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[11, 16]}, {0.3125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 4]}, {0.3125, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[13, 16]}, {0.3125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[7, 8]}, {0.3125, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[15, 16]}, {0.3125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], 1}, {0.3125, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 16]}, {0.375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 8]}, {0.375, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 16]}, {0.375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 4]}, {0.375, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[5, 16]}, {0.375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 8]}, {0.375, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[7, 16]}, {0.375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 2]}, {0.375, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[9, 16]}, {0.375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[5, 8]}, {0.375, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[11, 16]}, {0.375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 4]}, {0.375, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[13, 16]}, {0.375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[7, 8]}, {0.375, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[15, 16]}, {0.375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], 1}, {0.375, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 16]}, {0.4375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 8]}, {0.4375, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 16]}, {0.4375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 4]}, {0.4375, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[5, 16]}, {0.4375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 8]}, {0.4375, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[7, 16]}, {0.4375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 2]}, {0.4375, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[9, 16]}, {0.4375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[5, 8]}, {0.4375, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[11, 16]}, {0.4375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 4]}, {0.4375, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[13, 16]}, {0.4375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[7, 8]}, {0.4375, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[15, 16]}, {0.4375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], 1}, {0.4375, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 16]}, {0.5, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 8]}, {0.5, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 16]}, {0.5, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 4]}, {0.5, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[5, 16]}, {0.5, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 8]}, {0.5, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[7, 16]}, {0.5, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 2]}, {0.5, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[9, 16]}, {0.5, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[5, 8]}, {0.5, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[11, 16]}, {0.5, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[13, 16]}, {0.5, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[7, 8]}, {0.5, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[15, 16]}, {0.5, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], 1}, {0.5, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 16]}, {0.5625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 8]}, {0.5625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 16]}, {0.5625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 4]}, {0.5625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[5, 16]}, {0.5625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 8]}, {0.5625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[7, 16]}, {0.5625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 2]}, {0.5625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[9, 16]}, {0.5625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[5, 8]}, {0.5625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[11, 16]}, {0.5625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 4]}, {0.5625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[13, 16]}, {0.5625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[7, 8]}, {0.5625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[15, 16]}, {0.5625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], 1}, {0.5625, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 16]}, {0.625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 8]}, {0.625, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 16]}, {0.625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 4]}, {0.625, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[5, 16]}, {0.625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 8]}, {0.625, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[7, 16]}, {0.625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 2]}, {0.625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[9, 16]}, {0.625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[5, 8]}, {0.625, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[11, 16]}, {0.625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 4]}, {0.625, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[13, 16]}, {0.625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[7, 8]}, {0.625, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[15, 16]}, {0.625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], 1}, {0.625, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 16]}, {0.6875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 8]}, {0.6875, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 16]}, {0.6875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 4]}, {0.6875, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[5, 16]}, {0.6875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 8]}, {0.6875, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[7, 16]}, {0.6875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 2]}, {0.6875, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[9, 16]}, {0.6875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[5, 8]}, {0.6875, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[11, 16]}, {0.6875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 4]}, {0.6875, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[13, 16]}, {0.6875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[7, 8]}, {0.6875, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[15, 16]}, {0.6875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], 1}, {0.6875, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 4], 0}, {0.75, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 16]}, {0.75, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 8]}, {0.75, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 16]}, {0.75, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 4]}, {0.75, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[5, 16]}, {0.75, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 8]}, {0.75, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[7, 16]}, {0.75, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 2]}, {0.75, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[9, 16]}, {0.75, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[5, 8]}, {0.75, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[11, 16]}, {0.75, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 4]}, {0.75, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[13, 16]}, {0.75, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[7, 8]}, {0.75, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[15, 16]}, {0.75, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], 1}, {0.75, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[13, 16], 0}, {0.8125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 16]}, {0.8125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 8]}, {0.8125, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 16]}, {0.8125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 4]}, {0.8125, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[5, 16]}, {0.8125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 8]}, {0.8125, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[7, 16]}, {0.8125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 2]}, {0.8125, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[9, 16]}, {0.8125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[5, 8]}, {0.8125, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[11, 16]}, {0.8125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 4]}, {0.8125, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[13, 16]}, {0.8125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[7, 8]}, {0.8125, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[15, 16]}, {0.8125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], 1}, {0.8125, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[7, 8], 0}, {0.875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 16]}, {0.875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 8]}, {0.875, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 16]}, {0.875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 4]}, {0.875, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[5, 16]}, {0.875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 8]}, {0.875, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[7, 16]}, {0.875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 2]}, {0.875, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[9, 16]}, {0.875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[5, 8]}, {0.875, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[11, 16]}, {0.875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 4]}, {0.875, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[13, 16]}, {0.875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[7, 8]}, {0.875, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[15, 16]}, {0.875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], 1}, {0.875, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[15, 16], 0}, {0.9375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 16]}, {0.9375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 8]}, {0.9375, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 16]}, {0.9375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 4]}, {0.9375, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[5, 16]}, {0.9375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 8]}, {0.9375, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[7, 16]}, {0.9375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 2]}, {0.9375, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[9, 16]}, {0.9375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[5, 8]}, {0.9375, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[11, 16]}, {0.9375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 4]}, {0.9375, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[13, 16]}, {0.9375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[7, 8]}, {0.9375, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[15, 16]}, {0.9375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], 1}, {0.9375, 1}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[{1, 0}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 16]}, {1, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 8]}, {1, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 16]}, {1, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 4]}, {1, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[5, 16]}, {1, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 8]}, {1, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[7, 16]}, {1, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 2]}, {1, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[9, 16]}, {1, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[5, 8]}, {1, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[11, 16]}, {1, 0.6875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 4]}, {1, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[13, 16]}, {1, 0.8125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[7, 8]}, {1, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[15, 16]}, {1, 0.9375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{1, 1}, NCache[Rational[1, 160], 0.00625]]}}, {{
     LineBox[NCache[{{0, 0}, {Rational[1, 4], 0}, {0, Rational[1, 4]}, {0, 
        0}}, {{0, 0}, {0.25, 0}, {0, 0.25}, {0, 0}}]], 
     LineBox[NCache[{{0, Rational[1, 4]}, {Rational[1, 4], Rational[1, 4]}, {
        0, Rational[1, 2]}, {0, Rational[1, 4]}}, {{0, 0.25}, {0.25, 0.25}, {
        0, 0.5}, {0, 0.25}}]], 
     LineBox[NCache[{{0, Rational[1, 2]}, {Rational[1, 4], Rational[1, 2]}, {
        0, Rational[3, 4]}, {0, Rational[1, 2]}}, {{0, 0.5}, {0.25, 0.5}, {
        0, 0.75}, {0, 0.5}}]], 
     LineBox[NCache[{{0, Rational[3, 4]}, {Rational[1, 4], Rational[3, 4]}, {
        0, 1}, {0, Rational[3, 4]}}, {{0, 0.75}, {0.25, 0.75}, {0, 1}, {
        0, 0.75}}]]}, {
     LineBox[NCache[{{Rational[1, 4], 0}, {Rational[1, 2], 0}, {
        Rational[1, 4], Rational[1, 4]}, {Rational[1, 4], 0}}, {{0.25, 0}, {
        0.5, 0}, {0.25, 0.25}, {0.25, 0}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[1, 4]}, {
        Rational[1, 2], Rational[1, 4]}, {Rational[1, 4], Rational[1, 2]}, {
        Rational[1, 4], Rational[1, 4]}}, {{0.25, 0.25}, {0.5, 0.25}, {0.25, 
       0.5}, {0.25, 0.25}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[1, 2]}, {
        Rational[1, 2], Rational[1, 2]}, {Rational[1, 4], Rational[3, 4]}, {
        Rational[1, 4], Rational[1, 2]}}, {{0.25, 0.5}, {0.5, 0.5}, {0.25, 
       0.75}, {0.25, 0.5}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[3, 4]}, {
        Rational[1, 2], Rational[3, 4]}, {Rational[1, 4], 1}, {
        Rational[1, 4], Rational[3, 4]}}, {{0.25, 0.75}, {0.5, 0.75}, {
        0.25, 1}, {0.25, 0.75}}]]}, {
     LineBox[NCache[{{Rational[1, 2], 0}, {Rational[3, 4], 0}, {
        Rational[1, 2], Rational[1, 4]}, {Rational[1, 2], 0}}, {{0.5, 0}, {
        0.75, 0}, {0.5, 0.25}, {0.5, 0}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[1, 4]}, {
        Rational[3, 4], Rational[1, 4]}, {Rational[1, 2], Rational[1, 2]}, {
        Rational[1, 2], Rational[1, 4]}}, {{0.5, 0.25}, {0.75, 0.25}, {0.5, 
       0.5}, {0.5, 0.25}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[1, 2]}, {
        Rational[3, 4], Rational[1, 2]}, {Rational[1, 2], Rational[3, 4]}, {
        Rational[1, 2], Rational[1, 2]}}, {{0.5, 0.5}, {0.75, 0.5}, {0.5, 
       0.75}, {0.5, 0.5}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 4]}, {
        Rational[3, 4], Rational[3, 4]}, {Rational[1, 2], 1}, {
        Rational[1, 2], Rational[3, 4]}}, {{0.5, 0.75}, {0.75, 0.75}, {
        0.5, 1}, {0.5, 0.75}}]]}, {
     LineBox[NCache[{{Rational[3, 4], 0}, {1, 0}, {
        Rational[3, 4], Rational[1, 4]}, {Rational[3, 4], 0}}, {{0.75, 0}, {1,
         0}, {0.75, 0.25}, {0.75, 0}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[1, 4]}, {1, Rational[1, 4]}, {
        Rational[3, 4], Rational[1, 2]}, {Rational[3, 4], Rational[1, 4]}}, {{
        0.75, 0.25}, {1, 0.25}, {0.75, 0.5}, {0.75, 0.25}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[1, 2]}, {1, Rational[1, 2]}, {
        Rational[3, 4], Rational[3, 4]}, {Rational[3, 4], Rational[1, 2]}}, {{
        0.75, 0.5}, {1, 0.5}, {0.75, 0.75}, {0.75, 0.5}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[3, 4]}, {1, Rational[3, 4]}, {
        Rational[3, 4], 1}, {Rational[3, 4], Rational[3, 4]}}, {{0.75, 
        0.75}, {1, 0.75}, {0.75, 1}, {0.75, 0.75}}]]}}, 
   LineBox[{{1, 0}, {1, 1}, {0, 1}}]},
  ImageSize->200]], "Output",
 CellChangeTimes->{3.468379870172*^9, 3.473611880377*^9, 3.476703933348*^9, 
  3.4769717481809998`*^9, 3.4772350505369997`*^9, 3.477235746782*^9, 
  3.479204820334*^9, 3.5491508888195868`*^9, 3.5493028774304285`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[LessEqual]", "x", "<", "1"}], "&&", 
            RowBox[{"0", "\[LessEqual]", "y", "<", "1"}]}], ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{"1", "/", "160"}]}], "]"}], ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{"1", "/", "160"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"1", "/", "16"}]}], ",", 
           RowBox[{"1", "/", "16"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"1", "/", "16"}]}], ",", 
           RowBox[{"1", "/", "16"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "+", 
               RowBox[{"1", "/", "4"}]}], ",", "y"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"y", "+", 
               RowBox[{"1", "/", "4"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1", ",", 
           RowBox[{"1", "/", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1", ",", 
           RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "10"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "10"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "10"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "10"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467717498449*^9, 3.467717632594*^9}}],

Cell[BoxData[
 GraphicsBox[{{{
     DiskBox[NCache[{Rational[-1, 16], Rational[-1, 16]}, {-0.0625, -0.0625}],
       NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], 0}, {-0.0625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[1, 16]}, {-0.0625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[1, 8]}, {-0.0625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[3, 16]}, {-0.0625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[1, 4]}, {-0.0625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[5, 16]}, {-0.0625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[3, 8]}, {-0.0625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[7, 16]}, {-0.0625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[1, 2]}, {-0.0625, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[9, 16]}, {-0.0625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[5, 8]}, {-0.0625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[11, 16]}, {-0.0625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[3, 4]}, {-0.0625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[13, 16]}, {-0.0625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[7, 8]}, {-0.0625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[15, 16]}, {-0.0625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], 1}, {-0.0625, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[-1, 16], Rational[17, 16]}, {-0.0625, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{0, Rational[-1, 16]}, {0, -0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{0, 0}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 16]}, {0, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 8]}, {0, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 16]}, {0, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 4]}, {0, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[5, 16]}, {0, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 8]}, {0, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[7, 16]}, {0, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[1, 2]}, {0, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[9, 16]}, {0, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[5, 8]}, {0, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[11, 16]}, {0, 0.6875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[3, 4]}, {0, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[13, 16]}, {0, 0.8125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[7, 8]}, {0, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[15, 16]}, {0, 0.9375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{0, 1}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{0, Rational[17, 16]}, {0, 1.0625}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 16], Rational[-1, 16]}, {0.0625, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], 0}, {0.0625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 16]}, {0.0625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 8]}, {0.0625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 16]}, {0.0625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 4]}, {0.0625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[5, 16]}, {0.0625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 8]}, {0.0625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[7, 16]}, {0.0625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[1, 2]}, {0.0625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[9, 16]}, {0.0625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[5, 8]}, {0.0625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[11, 16]}, {0.0625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[3, 4]}, {0.0625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[13, 16]}, {0.0625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[7, 8]}, {0.0625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[15, 16]}, {0.0625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], 1}, {0.0625, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 16], Rational[17, 16]}, {0.0625, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 8], Rational[-1, 16]}, {0.125, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], 0}, {0.125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 16]}, {0.125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 8]}, {0.125, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 16]}, {0.125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 4]}, {0.125, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[5, 16]}, {0.125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 8]}, {0.125, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[7, 16]}, {0.125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[1, 2]}, {0.125, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[9, 16]}, {0.125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[5, 8]}, {0.125, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[11, 16]}, {0.125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[3, 4]}, {0.125, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[13, 16]}, {0.125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[7, 8]}, {0.125, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[15, 16]}, {0.125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], 1}, {0.125, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 8], Rational[17, 16]}, {0.125, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 16], Rational[-1, 16]}, {0.1875, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], 0}, {0.1875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 16]}, {0.1875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 8]}, {0.1875, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 16]}, {0.1875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 4]}, {0.1875, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[5, 16]}, {0.1875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 8]}, {0.1875, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[7, 16]}, {0.1875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[1, 2]}, {0.1875, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[9, 16]}, {0.1875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[5, 8]}, {0.1875, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[11, 16]}, {0.1875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[3, 4]}, {0.1875, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[13, 16]}, {0.1875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[7, 8]}, {0.1875, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[15, 16]}, {0.1875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], 1}, {0.1875, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 16], Rational[17, 16]}, {0.1875, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 4], Rational[-1, 16]}, {0.25, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], 0}, {0.25, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 16]}, {0.25, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 8]}, {0.25, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 16]}, {0.25, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 4]}, {0.25, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[5, 16]}, {0.25, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 8]}, {0.25, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[7, 16]}, {0.25, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[1, 2]}, {0.25, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[9, 16]}, {0.25, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[5, 8]}, {0.25, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[11, 16]}, {0.25, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[3, 4]}, {0.25, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[13, 16]}, {0.25, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[7, 8]}, {0.25, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[15, 16]}, {0.25, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], 1}, {0.25, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 4], Rational[17, 16]}, {0.25, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[5, 16], Rational[-1, 16]}, {0.3125, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], 0}, {0.3125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 16]}, {0.3125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 8]}, {0.3125, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 16]}, {0.3125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 4]}, {0.3125, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[5, 16]}, {0.3125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 8]}, {0.3125, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[7, 16]}, {0.3125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[1, 2]}, {0.3125, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[9, 16]}, {0.3125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[5, 8]}, {0.3125, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[11, 16]}, {0.3125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[3, 4]}, {0.3125, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[13, 16]}, {0.3125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[7, 8]}, {0.3125, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[15, 16]}, {0.3125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], 1}, {0.3125, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 16], Rational[17, 16]}, {0.3125, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 8], Rational[-1, 16]}, {0.375, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], 0}, {0.375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 16]}, {0.375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 8]}, {0.375, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 16]}, {0.375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 4]}, {0.375, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[5, 16]}, {0.375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 8]}, {0.375, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[7, 16]}, {0.375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[1, 2]}, {0.375, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[9, 16]}, {0.375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[5, 8]}, {0.375, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[11, 16]}, {0.375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[3, 4]}, {0.375, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[13, 16]}, {0.375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[7, 8]}, {0.375, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[15, 16]}, {0.375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], 1}, {0.375, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 8], Rational[17, 16]}, {0.375, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[7, 16], Rational[-1, 16]}, {0.4375, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], 0}, {0.4375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 16]}, {0.4375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 8]}, {0.4375, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 16]}, {0.4375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 4]}, {0.4375, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[5, 16]}, {0.4375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 8]}, {0.4375, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[7, 16]}, {0.4375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[1, 2]}, {0.4375, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[9, 16]}, {0.4375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[5, 8]}, {0.4375, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[11, 16]}, {0.4375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[3, 4]}, {0.4375, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[13, 16]}, {0.4375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[7, 8]}, {0.4375, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[15, 16]}, {0.4375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], 1}, {0.4375, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 16], Rational[17, 16]}, {0.4375, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[1, 2], Rational[-1, 16]}, {0.5, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], 0}, {0.5, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 16]}, {0.5, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 8]}, {0.5, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 16]}, {0.5, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 4]}, {0.5, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[5, 16]}, {0.5, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 8]}, {0.5, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[7, 16]}, {0.5, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[1, 2]}, {0.5, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[9, 16]}, {0.5, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[5, 8]}, {0.5, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[11, 16]}, {0.5, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[13, 16]}, {0.5, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[7, 8]}, {0.5, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[15, 16]}, {0.5, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], 1}, {0.5, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[1, 2], Rational[17, 16]}, {0.5, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[9, 16], Rational[-1, 16]}, {0.5625, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], 0}, {0.5625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 16]}, {0.5625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 8]}, {0.5625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 16]}, {0.5625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 4]}, {0.5625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[5, 16]}, {0.5625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 8]}, {0.5625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[7, 16]}, {0.5625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[1, 2]}, {0.5625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[9, 16]}, {0.5625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[5, 8]}, {0.5625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[11, 16]}, {0.5625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[3, 4]}, {0.5625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[13, 16]}, {0.5625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[7, 8]}, {0.5625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[15, 16]}, {0.5625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], 1}, {0.5625, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[9, 16], Rational[17, 16]}, {0.5625, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[5, 8], Rational[-1, 16]}, {0.625, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], 0}, {0.625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 16]}, {0.625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 8]}, {0.625, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 16]}, {0.625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 4]}, {0.625, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[5, 16]}, {0.625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 8]}, {0.625, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[7, 16]}, {0.625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[1, 2]}, {0.625, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[9, 16]}, {0.625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[5, 8]}, {0.625, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[11, 16]}, {0.625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[3, 4]}, {0.625, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[13, 16]}, {0.625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[7, 8]}, {0.625, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[15, 16]}, {0.625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], 1}, {0.625, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[5, 8], Rational[17, 16]}, {0.625, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[11, 16], Rational[-1, 16]}, {0.6875, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], 0}, {0.6875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 16]}, {0.6875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 8]}, {0.6875, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 16]}, {0.6875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 4]}, {0.6875, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[5, 16]}, {0.6875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 8]}, {0.6875, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[7, 16]}, {0.6875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[1, 2]}, {0.6875, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[9, 16]}, {0.6875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[5, 8]}, {0.6875, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[11, 16]}, {0.6875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[3, 4]}, {0.6875, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[13, 16]}, {0.6875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[7, 8]}, {0.6875, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[15, 16]}, {0.6875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], 1}, {0.6875, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[11, 16], Rational[17, 16]}, {0.6875, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[3, 4], Rational[-1, 16]}, {0.75, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], 0}, {0.75, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 16]}, {0.75, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 8]}, {0.75, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 16]}, {0.75, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 4]}, {0.75, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[5, 16]}, {0.75, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 8]}, {0.75, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[7, 16]}, {0.75, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[1, 2]}, {0.75, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[9, 16]}, {0.75, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[5, 8]}, {0.75, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[11, 16]}, {0.75, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[3, 4]}, {0.75, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[13, 16]}, {0.75, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[7, 8]}, {0.75, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[15, 16]}, {0.75, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], 1}, {0.75, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[3, 4], Rational[17, 16]}, {0.75, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[13, 16], Rational[-1, 16]}, {0.8125, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], 0}, {0.8125, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 16]}, {0.8125, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 8]}, {0.8125, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 16]}, {0.8125, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 4]}, {0.8125, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[5, 16]}, {0.8125, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 8]}, {0.8125, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[7, 16]}, {0.8125, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[1, 2]}, {0.8125, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[9, 16]}, {0.8125, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[5, 8]}, {0.8125, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[11, 16]}, {0.8125, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[3, 4]}, {0.8125, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[13, 16]}, {0.8125, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[7, 8]}, {0.8125, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[15, 16]}, {0.8125, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], 1}, {0.8125, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[13, 16], Rational[17, 16]}, {0.8125, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[7, 8], Rational[-1, 16]}, {0.875, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], 0}, {0.875, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 16]}, {0.875, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 8]}, {0.875, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 16]}, {0.875, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 4]}, {0.875, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[5, 16]}, {0.875, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 8]}, {0.875, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[7, 16]}, {0.875, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[1, 2]}, {0.875, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[9, 16]}, {0.875, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[5, 8]}, {0.875, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[11, 16]}, {0.875, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[3, 4]}, {0.875, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[13, 16]}, {0.875, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[7, 8]}, {0.875, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[15, 16]}, {0.875, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], 1}, {0.875, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[7, 8], Rational[17, 16]}, {0.875, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[15, 16], Rational[-1, 16]}, {0.9375, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], 0}, {0.9375, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 16]}, {0.9375, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 8]}, {0.9375, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 16]}, {0.9375, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 4]}, {0.9375, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[5, 16]}, {0.9375, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 8]}, {0.9375, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[7, 16]}, {0.9375, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[1, 2]}, {0.9375, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[9, 16]}, {0.9375, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[5, 8]}, {0.9375, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[11, 16]}, {0.9375, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[3, 4]}, {0.9375, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[13, 16]}, {0.9375, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[7, 8]}, {0.9375, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[15, 16]}, {0.9375, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], 1}, {0.9375, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[15, 16], Rational[17, 16]}, {0.9375, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{1, Rational[-1, 16]}, {1, -0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{1, 0}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 16]}, {1, 0.0625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 8]}, {1, 0.125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 16]}, {1, 0.1875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 4]}, {1, 0.25}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[5, 16]}, {1, 0.3125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 8]}, {1, 0.375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[7, 16]}, {1, 0.4375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[1, 2]}, {1, 0.5}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[9, 16]}, {1, 0.5625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[5, 8]}, {1, 0.625}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[11, 16]}, {1, 0.6875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[3, 4]}, {1, 0.75}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[13, 16]}, {1, 0.8125}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[7, 8]}, {1, 0.875}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[15, 16]}, {1, 0.9375}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[{1, 1}, NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{1, Rational[17, 16]}, {1, 1.0625}], NCache[
      Rational[1, 160], 0.00625]]}, {
     DiskBox[NCache[{Rational[17, 16], Rational[-1, 16]}, {1.0625, -0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], 0}, {1.0625, 0}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[1, 16]}, {1.0625, 0.0625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[1, 8]}, {1.0625, 0.125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[3, 16]}, {1.0625, 0.1875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[1, 4]}, {1.0625, 0.25}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[5, 16]}, {1.0625, 0.3125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[3, 8]}, {1.0625, 0.375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[7, 16]}, {1.0625, 0.4375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[1, 2]}, {1.0625, 0.5}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[9, 16]}, {1.0625, 0.5625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[5, 8]}, {1.0625, 0.625}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[11, 16]}, {1.0625, 0.6875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[3, 4]}, {1.0625, 0.75}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[13, 16]}, {1.0625, 0.8125}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[7, 8]}, {1.0625, 0.875}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[15, 16]}, {1.0625, 0.9375}], 
      NCache[Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], 1}, {1.0625, 1}], NCache[
      Rational[1, 160], 0.00625]], 
     DiskBox[NCache[{Rational[17, 16], Rational[17, 16]}, {1.0625, 1.0625}], 
      NCache[Rational[1, 160], 0.00625]]}}, {{
     LineBox[NCache[{{Rational[-1, 4], Rational[-1, 4]}, {
        0, Rational[-1, 4]}, {Rational[-1, 4], 0}, {
        Rational[-1, 4], Rational[-1, 4]}}, {{-0.25, -0.25}, {
        0, -0.25}, {-0.25, 0}, {-0.25, -0.25}}]], 
     LineBox[NCache[{{Rational[-1, 4], 0}, {0, 0}, {
        Rational[-1, 4], Rational[1, 4]}, {
        Rational[-1, 4], 0}}, {{-0.25, 0}, {0, 0}, {-0.25, 
        0.25}, {-0.25, 0}}]], 
     LineBox[NCache[{{Rational[-1, 4], Rational[1, 4]}, {0, Rational[1, 4]}, {
        Rational[-1, 4], Rational[1, 2]}, {
        Rational[-1, 4], Rational[1, 4]}}, {{-0.25, 0.25}, {0, 0.25}, {-0.25, 
        0.5}, {-0.25, 0.25}}]], 
     LineBox[NCache[{{Rational[-1, 4], Rational[1, 2]}, {0, Rational[1, 2]}, {
        Rational[-1, 4], Rational[3, 4]}, {
        Rational[-1, 4], Rational[1, 2]}}, {{-0.25, 0.5}, {0, 0.5}, {-0.25, 
        0.75}, {-0.25, 0.5}}]], 
     LineBox[NCache[{{Rational[-1, 4], Rational[3, 4]}, {0, Rational[3, 4]}, {
        Rational[-1, 4], 1}, {Rational[-1, 4], Rational[3, 4]}}, {{-0.25, 
        0.75}, {0, 0.75}, {-0.25, 1}, {-0.25, 0.75}}]], 
     LineBox[NCache[{{Rational[-1, 4], 1}, {0, 1}, {
        Rational[-1, 4], Rational[5, 4]}, {
        Rational[-1, 4], 1}}, {{-0.25, 1}, {0, 1}, {-0.25, 
        1.25}, {-0.25, 1}}]]}, {
     LineBox[NCache[{{0, Rational[-1, 4]}, {
        Rational[1, 4], Rational[-1, 4]}, {0, 0}, {0, Rational[-1, 4]}}, {{
        0, -0.25}, {0.25, -0.25}, {0, 0}, {0, -0.25}}]], 
     LineBox[NCache[{{0, 0}, {Rational[1, 4], 0}, {0, Rational[1, 4]}, {0, 
        0}}, {{0, 0}, {0.25, 0}, {0, 0.25}, {0, 0}}]], 
     LineBox[NCache[{{0, Rational[1, 4]}, {Rational[1, 4], Rational[1, 4]}, {
        0, Rational[1, 2]}, {0, Rational[1, 4]}}, {{0, 0.25}, {0.25, 0.25}, {
        0, 0.5}, {0, 0.25}}]], 
     LineBox[NCache[{{0, Rational[1, 2]}, {Rational[1, 4], Rational[1, 2]}, {
        0, Rational[3, 4]}, {0, Rational[1, 2]}}, {{0, 0.5}, {0.25, 0.5}, {
        0, 0.75}, {0, 0.5}}]], 
     LineBox[NCache[{{0, Rational[3, 4]}, {Rational[1, 4], Rational[3, 4]}, {
        0, 1}, {0, Rational[3, 4]}}, {{0, 0.75}, {0.25, 0.75}, {0, 1}, {
        0, 0.75}}]], 
     LineBox[NCache[{{0, 1}, {Rational[1, 4], 1}, {0, Rational[5, 4]}, {0, 
        1}}, {{0, 1}, {0.25, 1}, {0, 1.25}, {0, 1}}]]}, {
     LineBox[NCache[{{Rational[1, 4], Rational[-1, 4]}, {
        Rational[1, 2], Rational[-1, 4]}, {Rational[1, 4], 0}, {
        Rational[1, 4], Rational[-1, 4]}}, {{0.25, -0.25}, {0.5, -0.25}, {
        0.25, 0}, {0.25, -0.25}}]], 
     LineBox[NCache[{{Rational[1, 4], 0}, {Rational[1, 2], 0}, {
        Rational[1, 4], Rational[1, 4]}, {Rational[1, 4], 0}}, {{0.25, 0}, {
        0.5, 0}, {0.25, 0.25}, {0.25, 0}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[1, 4]}, {
        Rational[1, 2], Rational[1, 4]}, {Rational[1, 4], Rational[1, 2]}, {
        Rational[1, 4], Rational[1, 4]}}, {{0.25, 0.25}, {0.5, 0.25}, {0.25, 
       0.5}, {0.25, 0.25}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[1, 2]}, {
        Rational[1, 2], Rational[1, 2]}, {Rational[1, 4], Rational[3, 4]}, {
        Rational[1, 4], Rational[1, 2]}}, {{0.25, 0.5}, {0.5, 0.5}, {0.25, 
       0.75}, {0.25, 0.5}}]], 
     LineBox[NCache[{{Rational[1, 4], Rational[3, 4]}, {
        Rational[1, 2], Rational[3, 4]}, {Rational[1, 4], 1}, {
        Rational[1, 4], Rational[3, 4]}}, {{0.25, 0.75}, {0.5, 0.75}, {
        0.25, 1}, {0.25, 0.75}}]], 
     LineBox[NCache[{{Rational[1, 4], 1}, {Rational[1, 2], 1}, {
        Rational[1, 4], Rational[5, 4]}, {Rational[1, 4], 1}}, {{0.25, 1}, {
        0.5, 1}, {0.25, 1.25}, {0.25, 1}}]]}, {
     LineBox[NCache[{{Rational[1, 2], Rational[-1, 4]}, {
        Rational[3, 4], Rational[-1, 4]}, {Rational[1, 2], 0}, {
        Rational[1, 2], Rational[-1, 4]}}, {{0.5, -0.25}, {0.75, -0.25}, {
        0.5, 0}, {0.5, -0.25}}]], 
     LineBox[NCache[{{Rational[1, 2], 0}, {Rational[3, 4], 0}, {
        Rational[1, 2], Rational[1, 4]}, {Rational[1, 2], 0}}, {{0.5, 0}, {
        0.75, 0}, {0.5, 0.25}, {0.5, 0}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[1, 4]}, {
        Rational[3, 4], Rational[1, 4]}, {Rational[1, 2], Rational[1, 2]}, {
        Rational[1, 2], Rational[1, 4]}}, {{0.5, 0.25}, {0.75, 0.25}, {0.5, 
       0.5}, {0.5, 0.25}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[1, 2]}, {
        Rational[3, 4], Rational[1, 2]}, {Rational[1, 2], Rational[3, 4]}, {
        Rational[1, 2], Rational[1, 2]}}, {{0.5, 0.5}, {0.75, 0.5}, {0.5, 
       0.75}, {0.5, 0.5}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 4]}, {
        Rational[3, 4], Rational[3, 4]}, {Rational[1, 2], 1}, {
        Rational[1, 2], Rational[3, 4]}}, {{0.5, 0.75}, {0.75, 0.75}, {
        0.5, 1}, {0.5, 0.75}}]], 
     LineBox[NCache[{{Rational[1, 2], 1}, {Rational[3, 4], 1}, {
        Rational[1, 2], Rational[5, 4]}, {Rational[1, 2], 1}}, {{0.5, 1}, {
        0.75, 1}, {0.5, 1.25}, {0.5, 1}}]]}, {
     LineBox[NCache[{{Rational[3, 4], Rational[-1, 4]}, {
        1, Rational[-1, 4]}, {Rational[3, 4], 0}, {
        Rational[3, 4], Rational[-1, 4]}}, {{0.75, -0.25}, {1, -0.25}, {
        0.75, 0}, {0.75, -0.25}}]], 
     LineBox[NCache[{{Rational[3, 4], 0}, {1, 0}, {
        Rational[3, 4], Rational[1, 4]}, {Rational[3, 4], 0}}, {{0.75, 0}, {1,
         0}, {0.75, 0.25}, {0.75, 0}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[1, 4]}, {1, Rational[1, 4]}, {
        Rational[3, 4], Rational[1, 2]}, {Rational[3, 4], Rational[1, 4]}}, {{
        0.75, 0.25}, {1, 0.25}, {0.75, 0.5}, {0.75, 0.25}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[1, 2]}, {1, Rational[1, 2]}, {
        Rational[3, 4], Rational[3, 4]}, {Rational[3, 4], Rational[1, 2]}}, {{
        0.75, 0.5}, {1, 0.5}, {0.75, 0.75}, {0.75, 0.5}}]], 
     LineBox[NCache[{{Rational[3, 4], Rational[3, 4]}, {1, Rational[3, 4]}, {
        Rational[3, 4], 1}, {Rational[3, 4], Rational[3, 4]}}, {{0.75, 
        0.75}, {1, 0.75}, {0.75, 1}, {0.75, 0.75}}]], 
     LineBox[NCache[{{Rational[3, 4], 1}, {1, 1}, {
        Rational[3, 4], Rational[5, 4]}, {Rational[3, 4], 1}}, {{0.75, 1}, {1,
         1}, {0.75, 1.25}, {0.75, 1}}]]}, {
     LineBox[NCache[{{1, Rational[-1, 4]}, {
        Rational[5, 4], Rational[-1, 4]}, {1, 0}, {1, Rational[-1, 4]}}, {{
        1, -0.25}, {1.25, -0.25}, {1, 0}, {1, -0.25}}]], 
     LineBox[NCache[{{1, 0}, {Rational[5, 4], 0}, {1, Rational[1, 4]}, {1, 
        0}}, {{1, 0}, {1.25, 0}, {1, 0.25}, {1, 0}}]], 
     LineBox[NCache[{{1, Rational[1, 4]}, {Rational[5, 4], Rational[1, 4]}, {
        1, Rational[1, 2]}, {1, Rational[1, 4]}}, {{1, 0.25}, {1.25, 0.25}, {
        1, 0.5}, {1, 0.25}}]], 
     LineBox[NCache[{{1, Rational[1, 2]}, {Rational[5, 4], Rational[1, 2]}, {
        1, Rational[3, 4]}, {1, Rational[1, 2]}}, {{1, 0.5}, {1.25, 0.5}, {
        1, 0.75}, {1, 0.5}}]], 
     LineBox[NCache[{{1, Rational[3, 4]}, {Rational[5, 4], Rational[3, 4]}, {
        1, 1}, {1, Rational[3, 4]}}, {{1, 0.75}, {1.25, 0.75}, {1, 1}, {
        1, 0.75}}]], 
     LineBox[NCache[{{1, 1}, {Rational[5, 4], 1}, {1, Rational[5, 4]}, {1, 
        1}}, {{1, 1}, {1.25, 1}, {1, 1.25}, {1, 1}}]]}}},
  ImageSize->200,
  PlotRange->NCache[{{
      Rational[-1, 10], 
      Rational[11, 10]}, {
      Rational[-1, 10], 
      Rational[11, 10]}}, {{-0.1, 1.1}, {-0.1, 1.1}}]]], "Output",
 CellChangeTimes->{3.468379870396*^9, 3.4736118806809998`*^9, 
  3.476703933591*^9, 3.476971748408*^9, 3.4772350508129997`*^9, 
  3.4772357470810003`*^9, 3.479204820578*^9, 3.549150891474738*^9, 
  3.5493028804886036`*^9, 3.549368508868958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"G", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"2", "/", "16"}], "\[LessEqual]", 
                 RowBox[{"Mod", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}], "\[LessEqual]", 
                 RowBox[{"3", "/", "16"}]}], "&&", 
                RowBox[{
                 RowBox[{"2", "/", "16"}], "\[LessEqual]", 
                 RowBox[{"Mod", "[", 
                  RowBox[{"y", ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}], "\[LessEqual]", 
                 RowBox[{"3", "/", "16"}]}]}], "||", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "/", "16"}], "\[LessEqual]", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"-", "x"}], ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}], "\[LessEqual]", 
                 RowBox[{"3", "/", "16"}]}], "&&", 
                RowBox[{
                 RowBox[{"2", "/", "16"}], "\[LessEqual]", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"-", "y"}], ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}], "\[LessEqual]", 
                 RowBox[{"3", "/", "16"}]}]}]}], ",", 
              RowBox[{"1", "/", "100"}], ",", 
              RowBox[{"1", "/", "160"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "16"}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"1", "/", "16"}]}], ",", 
            RowBox[{"1", "/", "16"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "16"}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"1", "/", "16"}]}], ",", 
            RowBox[{"1", "/", "16"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "y"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"y", "+", 
                RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "10"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"1", "/", "10"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "10"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"1", "/", "10"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.473612517369*^9, 3.4736125253380003`*^9}, {
  3.5493685043877015`*^9, 3.549368504465706*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-triangulation.eps\>\"", ",", "G"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-triangulation.pdf\>\"", ",", "G"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.46771719501*^9, 3.467717202591*^9}, {
  3.549302884887855*^9, 3.549302890845196*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"refsol", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<refsol-64-64.mat\>\"", "]"}], "/", "64"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refconfig", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "64"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "64"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}], "/", "64"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.468238401366*^9, 3.468238443887*^9}, {3.468239417191*^9,
   3.4682394182390003`*^9}, {3.4682485838719997`*^9, 
  3.4682486056280003`*^9}, {3.5491509388784494`*^9, 3.549150939551488*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Disk", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"1", "/", "6"}], "/", "64"}]}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"refsol", "+", "refconfig"}], ")"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "200"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4682383576210003`*^9, 3.468238379666*^9}, {
  3.4682384476140003`*^9, 3.468238451101*^9}, {3.4682386053570004`*^9, 
  3.468238676543*^9}, {3.4682393699969997`*^9, 3.4682394070550003`*^9}, {
  3.4682394512609997`*^9, 3.4682394556610003`*^9}, {3.468248517539*^9, 
  3.46824853973*^9}}],

Cell[BoxData[
 GraphicsBox[{
   DiskBox[{0., 0.}, NCache[Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0005512171313004177, 0.019859961067372513`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0000964474416818968, 0.038503782854251635`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0004602599745459022, 0.058275220158038245`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.00019286652697181352`, 0.07681303193443936}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0003765639989246425, 0.09637742093705423}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0002862565406708907, 0.11472383272157859`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0003029101194776287, 0.13396174478250647`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0003735964423455535, 0.15203074412435427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00024194740881774404`, 0.17082214571554866`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.00045188111647017346`, 0.18852767874721088`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00019612484294490612`, 0.2067533661923294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0005181818438954687, 0.22401089768381113`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00016759379750504148`, 0.2415555244542093}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0005697372021305753, 0.2582848950811927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00015808182497064672`, 0.27504199654473666`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0006040768229582389, 0.2911718169109971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0001687441617710755, 0.3070510531359743}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0006191750900622767, 0.3225246785372713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0002000063301423992, 0.3374611430319886}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0006136251078522453, 0.35224393132713516`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0002514181071923682, 0.36620879860409306`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0005868158122172653, 0.38029588273056664`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00032154439603751067`, 0.39330696267369325`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0005390882905036142, 0.4067302612275008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0004079201222935957, 0.4188603806817575}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0004718431821173665, 0.4316931978102478}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0005070923599930355, 0.44307402095106274`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.00038757155785884383`, 0.45543156467660006`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0006147626594711926, 0.4662507741220892}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.00028978845064664313`, 0.4782854122113983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0007260269963710667, 0.48877623020712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.0001828612906490701, 0.5006673022357738}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0008356929184691797, 0.5110909747125071}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{-0.00007174288900571146, 0.5230302565272698}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0009386377963175532, 0.5336538853486169}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.000038363581248720736`, 0.5458289462812006}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.001030163048247127, 0.5569023204165579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00014236667582520773`, 0.5694806002437898}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.001106299587245474, 0.5812159579467395}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00023562965447965927`, 0.5943321880590839}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0011640294752953315`, 0.6068900271629094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0003142526687155938, 0.6206387096208031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0012014049960311643`, 0.6341211731178975}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00037526533243603384`, 0.6485545632596212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0012175645287608942`, 0.6630061509629237}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00041671820068503733`, 0.6781370077760197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0012126602253882388`, 0.69355097361391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0004376788733053103, 0.709358583090538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0011877225333326396`, 0.7256866939029212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00043815158757959155`, 0.7421244490938402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.001144490139696031, 0.7592878094027173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00041894623676197386`, 0.7762908542233633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0010852318290721264`, 0.7941900178977818}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00038152373108778974`, 0.8116819277053495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0010125809794203028`, 0.8302052242678211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00032784093341735077`, 0.8481032025755315}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.000929396075688788, 0.8671328618062024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0002602120778482973, 0.8853513449824697}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0008386533872590362, 0.9047674799866966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00018119650093308373`, 0.9232203088317332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0007433718577110858, 0.9429030908617814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.00009351601280900217, 0.9615045397984241}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0006465656980122929, 0.9813350082158093}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0., 1.}, NCache[Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01985996106737299, 0.0005512171312999295}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019219141818606247`, 0.019219141818605706`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01978510900048479, 0.03905727853104197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01915485168072976, 0.05765942726490908}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019749394084015114`, 0.07735337008377048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019125052536947455`, 0.09580465969094955}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019754587584148837`, 0.1152352315546919}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019131400388778284`, 0.13344997699275807`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019801600314505414`, 0.15249704332436992`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01917476363952041, 0.17038917250938257`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01989032678108619, 0.18893243172100677`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01925506506369325, 0.2064165172347184}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020019444461035325`, 0.22433765672095973`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01937108804687259, 0.24133109203154507`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020186190543661307`, 0.2585177575952723}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019520270212314148`, 0.27494436787208926`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02038615162344199, 0.2912962853529456}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019698519571790942`, 0.3070915305836652}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020613114435273448`, 0.32252884558702577`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01990009895608935, 0.33764650600466917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020859034128740076`, 0.3521199301606823}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020117630024243664`, 0.36653975083863277`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021114175992703023`, 0.38004144449855987`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020342264236442482`, 0.3937767091903975}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021367472337216857`, 0.4063501193168374}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020564051195337198`, 0.41945365780297933`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021607106185169776`, 0.43120000794328156`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020772504001744733`, 0.44376691888216413`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021821290113916453`, 0.4548460143569377}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020957320836164098`, 0.4670116092699427}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021999160725996815`, 0.4776353013347377}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02110918121623098, 0.48956753723161617`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.022131670360034928`, 0.49998558184724934`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02122050678193666, 0.511872434321655}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02221234182712439, 0.5223522623899987}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021286071148081877`, 0.5343857608275207}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02223776772354406, 0.5451892747434948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021303365975850308`, 0.5575488318943187}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.022207781561335675`, 0.5689101671144515}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.021272676141757457`, 0.5817480354263894}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02212529120943866, 0.5938559513584037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02119687267463311, 0.6072870478409043}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02199582745515297, 0.6202743499704996}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02108098183236467, 0.6343715429014657}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02182690470496116, 0.6483121742342515}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020931619462063917`, 0.6631068441906235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0216273075286259, 0.6780196360361075}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020756386527164758`, 0.6935063228058106}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02140640657578682, 0.709363331646722}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020563307525831506`, 0.7255067891644863}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02117357884786411, 0.7422438305453394}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02036036690444785, 0.7589868361008678}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020937771870331846`, 0.7765141315921565}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020155168996325704`, 0.7937847702366458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020707218852897707`, 0.8119962693154014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01995472172414517, 0.8297139247854386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020489288195115404`, 0.8484945682400944}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019765326874506828`, 0.8665743241476265}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.02029043715045286, 0.8858050914850346}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01959255049463851, 0.9041605889687894}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.020116234595731433`, 0.9237215463315082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019441244203251152`, 0.9422665400997209}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.019971418893210788`, 0.9620382908192332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01931558963525849, 0.9806872239520796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.01985996106737299, 1.0005512171313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.038503782854252246`, -0.00009644744168251986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03905727853104263, 0.019785109000484115`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03843949175638676, 0.03843949175638605}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039037662779903747`, 0.058239503244599616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03844180893068355, 0.07678322964769821}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039090822657102585`, 0.09638261210410078}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.038511727134035535`, 0.11473017749981289`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03921667988609735, 0.13400876001298592`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03864877252780621, 0.15207410968568819`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03941343141175169, 0.17091088782148556`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03885077126501844, 0.188607995817508}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03967725738505845, 0.20688252321875997`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03911355421423077, 0.2241269593305141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04000198771356902, 0.24172234496218725`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039430640693852465`, 0.25843414889812005`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.040378784200108875`, 0.2752420772654742}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03979296182060675, 0.29135017923090917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04079591584567894, 0.3072781872430828}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04018870213053043, 0.32272641662441137`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04123872009413895, 0.3377072858959736}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04060334861496783, 0.35246166523958916`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04168984500847685, 0.3664642075181538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.041020031602505745`, 0.38052075479483155`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042129848335068006`, 0.3935605529478681}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04142021490126625, 0.4069523041327048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04253818365905541, 0.41910031035188894`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.041784740354375696`, 0.4319019014062972}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04289453302538613, 0.4432884726699615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042095159594552206`, 0.45561660072749477`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04318036154134346, 0.4664288543519996}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042335208468297095`, 0.4784374350500644}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.043380494573519085`, 0.488908866346529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04249222011499388, 0.500778714178728}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04348447818409955, 0.5111716745842008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04255825398664577, 0.5230958213890308}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0434874980721401, 0.5336792393126368}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04253075319534292, 0.5458461571532994}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.043390704673467874`, 0.5568721726087973}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04241262683646003, 0.5694497540068235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04320090485981374, 0.5811332372110252}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042211764703348933`, 0.5942561755991908}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042929701360088675`, 0.6067602913111516}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.041940096704069715`, 0.6205225809778081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04259225485877957, 0.6339519647582493}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.041612379247313966`, 0.6484049579101636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.042205887462983864`, 0.6628062797652287}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0412449111130639, 0.677961546832499}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04178873567551487, 0.693329829309208}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04085435496972344, 0.7091653056470227}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04135860939423427, 0.7254536652489817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.040456784239158085`, 0.7419213479033131}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.04093214301237815, 0.7590518484765203}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.040067009476587936`, 0.7760855360030559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0405242568381033, 0.7939593563776195}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039698181205542624`, 0.8114813979302271}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0401478957874376, 0.8299872245905878}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039361626702635176`, 0.8479137571912971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03981398251763524, 0.8669339726235789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039066858157960474`, 0.8851785422981949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03953151167493635, 0.9045932606122759}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.03882168531984148, 0.9230689922060099}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039307715007679725`, 0.9427582705687424}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.038632371540250794`, 0.9613788832563552}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.039148237586032086`, 0.9812235505690282}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.038503782854252246`, 0.9999035525583175}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058275220158038946`, 0.000460259974545157}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0576594272649098, 0.019154851680729015`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0582395032446004, 0.03903766277990296}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.057661743947358825`, 0.05766174394735801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058308762159175596`, 0.07740653091018881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05776378163443574, 0.09587458070452687}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05848261523611058, 0.11536109963057954`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05796444850053347, 0.1335870387473423}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05875834067832604, 0.15269382993410785`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058260304291374895`, 0.17059121599592322`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.059130519676703075`, 0.18919633525098556`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058645181931407525`, 0.2066793910545625}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05959059998205818, 0.2246625267934789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05910975692794269, 0.24164833354475576`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.060126450473282564`, 0.258894773837672}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05964114269001137, 0.275306923106542}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06072200625699789, 0.29171372857073685`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06022261682682682, 0.3074875918553596}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06135712868494358, 0.3229720546470116}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06083360321577989, 0.3380615570223374}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.062007815861524034`, 0.3525715404763839}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06145003691633019, 0.36695690468158504`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.062646884975876, 0.3804819852412019}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.062045212721895095`, 0.3941773976868199}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06324519797076886, 0.40675900068144966`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06259115579229789, 0.419818678378326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06377341395714622, 0.43155685847136255`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06306045643257953, 0.44407777193798925`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06420413600362915, 0.45513224350848375`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06342839683397074, 0.46725198084522385`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06451420257530656, 0.4778356864550197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06367509533332213, 0.4897247211963221}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06468679159066952, 0.5000896378256817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06378733914304702, 0.5119384690650359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06471299226980795, 0.5223551667736255}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06375979693682625, 0.5343580906986114}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06459257300542248, 0.5450921942139744}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06359540307911699, 0.5574303889092005}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06433381974799483, 0.5687199454568781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06330486209786404, 0.5815467489517481}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0639524987899945, 0.5935842412588449}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06290539023325722, 0.6070148961290969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0634701578530974, 0.6199363658140217}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06241894188622156, 0.6340433309327251}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06291207624761955, 0.6479252869592607}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.061870229548181, 0.6627389123516784}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06230518982192203, 0.6776020199246371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06128482998533794, 0.6931153638204696}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06167625933677119, 0.708932820309312}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06068759550255541, 0.7251088932904179}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06105045136615618, 0.7418170679704339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.06010148851334754, 0.7585968183147792}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.060450393267208066`, 0.7761060356778505}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05954686097012915, 0.7934157755103677}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.059895674778624966`, 0.8116197738537025}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05904112756756425, 0.829377268069297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.059402711383294615`, 0.8481605796632383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058598740050191445`, 0.8662795017938739}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05898485911147826, 0.885522586464923}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0582313562397361, 0.9039153942760471}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05865266963641074, 0.923497739684146}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05794810319302747, 0.9420772217055828}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.05841418855485879, 0.9618788138697256}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.057755850207808934`, 0.9805586366787326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.058275220158038946`, 1.0004602599745451`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07681303193444013, -0.00019286652697262274`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07735337008377127, 0.019749394084014285`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07678322964769903, 0.03844180893068272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07740653091018967, 0.05830876215917472}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07688526905780523, 0.07688526905780434}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07759650044085739, 0.09655647341056112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07711809970189025, 0.11493086020959083`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07792033990433157, 0.13428452030663085`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07747776301217434, 0.15237001554029492`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07837184232138919, 0.17128315307038433`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07795696258392419, 0.1889929829259359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07894101698015438, 0.20734276934348955`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07854453412541235, 0.2245917301266774}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07961351910377926, 0.24225846808243817`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07922490258664226, 0.2589658408593388}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08037013770462416, 0.27583803327276557`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07997764963030987, 0.29193208557819667`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08118648988299684, 0.30791384562372776`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08077734549113219, 0.3233379625036034}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08203309353476806, 0.33835863444136105`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08159381372831775, 0.35307876767422985`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08287598827184561, 0.36710403079609927`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08239298080542935, 0.38111666878037276`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08367803137562341, 0.39415965774951084`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08313840189148573, 0.40749899484759566`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08440090276996692, 0.419629282807843}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08379344574106018, 0.4323718854717182}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08500771535194741, 0.4437198348388087}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08432397731406513, 0.4559850839091051}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08546596943056423, 0.4667393691284094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08470122879364858, 0.47868446996466607`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08575045555166459, 0.48908165569763956`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08490444356979064, 0.5008910457364929}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08584564769961789, 0.5111978025782866}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08492285763168242, 0.5230681078914382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08574717374526875, 0.5335584849966437}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0847566708817611, 0.5456813563921337}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08546210398569014, 0.5566128658066851}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08441684311024027, 0.5691586224982534}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0850080240798145, 0.5807512120154685}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08392377639933335, 0.5938559994554787}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08441109047565233, 0.60627717396766}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08330515106953165, 0.6200353893345851}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08370343775729833, 0.6333931102882584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08259330912346986, 0.6478555308153531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08292037621366755, 0.662198686132691}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08182260177897471, 0.6773755128325022}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08209778056605851, 0.6927002995077983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08102704715149084, 0.708567548941356}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08126995687820407, 0.7248273866279145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08023851753040716, 0.7413348429976996}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.08046812982124393, 0.7584514499173799}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07948553725650256, 0.7755306302659352}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07971955873163059, 0.7934044144252957}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07879265679358764, 0.8109754895525985}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07904719435131996, 0.82949413224839}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07818029366649168, 0.8474712746515529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07846973633378687, 0.8665160594239916}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0776648975590368, 0.884811118115949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07800193834280966, 0.904261052202877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07725929576588464, 0.9227857299764495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07765502026570167, 0.9425197904756812}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07697309368384855, 0.9611866335727486}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0774370729120048, 0.9810845874554865}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.07681303193444013, 0.9998071334730274}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09637742093705506, 0.0003765639989237582}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0958046596909504, 0.01912505253694658}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09638261210410164, 0.03909082265710168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09587458070452773, 0.05776378163443483}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09655647341056202, 0.07759650044085646}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09610741764868803, 0.09610741764868709}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09689647951793191, 0.11568496002672624`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0964993621144956, 0.13394673952132255`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09739635584649249, 0.15314540365734444`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09704276360533248, 0.17107051535391468`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0980455207233662, 0.1897656672808969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09772553041844029, 0.20726716016861377`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09882841183096575, 0.22533530943547098`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09853046016458009, 0.2423290317854131}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09972381494390575, 0.2596518280531431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09943463231233379, 0.27606015866623423`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10070435780216339`, 0.2925306905105343}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10040903713365418`, 0.30828794590056746`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10173636931980737`, 0.32381944040718647`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1014186445749369, 0.3388788411724355}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10278031873190963`, 0.353415360618203}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10242311607132765`, 0.36775700564551256`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10379202192634289`, 0.3812850380812907}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10337831417060117`, 0.39492380258211607`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10472471725697573`, 0.4074828803705291}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10423865750987119`, 0.4204746652440504}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10553196727604414`, 0.432164575201825}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1049602068548406, 0.4446091044071081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10617115458380824`, 0.45559119374632123`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10550417973083774`, 0.4676297959478665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.106607152894507, 0.47812057445817147`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10584042710971801`, 0.48992819121822684`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10681562832089143`, 0.5001848858496281}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10595032468981547`, 0.5119567972439868}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1067854158633158, 0.5222563961172729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10582857734501502`, 0.5341914891940047}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10651954643022167`, 0.544806514861736}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.105483613619683, 0.5570898718587889}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10603474674469116`, 0.5682650203830354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10493651529133674`, 0.5810528033732921}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10535953023879421`, 0.5929863261687908}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10421870785459109`, 0.6063953012391516}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10453125473153582`, 0.619227698229993}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10336884990525226`, 0.6333305243737389}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1035926717959341, 0.6471412675293395}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10242944961058674`, 0.661967323900868}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10258850519248539`, 0.6767785900992607}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10144369730961518`, 0.6923190649402755}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10156249091919997`, 0.7081043245815183}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10045286877974821`, 0.7243197823079274}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.10055514026479538`, 0.741014742194609}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09949447863620903, 0.7578434210817465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09960230732755063, 0.7753571281571316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09860119948555059, 0.7927226252739749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09873449715355871, 0.8109472090743521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09780044279114883, 0.8287647533808482}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09797676006999012, 0.8475830230805851}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09711443226448058, 0.8657640383610584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09734898110702918, 0.8850547560814864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.0965605830871693, 0.9035097761509326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09686637727759267, 0.9231508234347704}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09615201519496036, 0.9417910261929688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09654004301668884, 0.961660878095332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09589806042901718, 0.9803985845763525}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.09637742093705506, 1.0003765639989237`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11472383272157946`, -0.0002862565406718217}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11523523155469279`, 0.019754587584147894`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11473017749981378`, 0.0385117271340346}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11536109963058044`, 0.05848261523610962}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11493086020959176`, 0.07711809970188929}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1156849600267272, 0.09689647951793093}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11532281841946566`, 0.11532281841946468`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11620110394423906`, 0.13478443651706135`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11589872853928312`, 0.152913485774803}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11689910309086252`, 0.17193243911776623`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11664637968282286`, 0.18967591612727208`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11776306962791118`, 0.20812590907367545`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1175479070192533, 0.2253969685721631}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11877084553110821`, 0.24315429112824624`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11857901771246943`, 0.259870503061899}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11989328923324026`, 0.276819200024583}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11970839417373713`, 0.2929071860691357}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12109387757286122`, 0.30894669658834745`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1208975033544439, 0.32434847121847293`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12232887374131976`, 0.3394036203280283}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12210105977651119`, 0.35408431397540896`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1235483060556821, 0.36811691305823296`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12326836225538162`, 0.38207304756618665`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12469793618629316`, 0.3950935845860885}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12434563087634051`, 0.4083605247543427}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12572225616421584`, 0.4204376990476968}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.125279306439854, 0.43309450618788253`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12656834933869812`, 0.44435999405274673`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12602005869424032`, 0.45652988927662136`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12719021908522848`, 0.4671760266126838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12652703077908728`, 0.4790212068872859}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1275529946910978, 0.48929039243197003`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12677169421310985`, 0.5010010260232829}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12763633883190809`, 0.5111674191246539}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12674066685614177`, 0.522946025915134}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12743645592154831`, 0.5332920356331141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12643698716658563`, 0.5453356855640107}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12696633613250077`, 0.5561271531688066}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12587961832411554`, 0.5686105350693142}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1262542080669104, 0.5800748620460154}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12510129915380377`, 0.5931370385286836}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12534051587284203`, 0.6054476717169169}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1241451644134081, 0.6191843363761211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12427398499817018`, 0.6324533273693881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12306074018017127`, 0.6469150024033512}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1231074339819412, 0.661193442172976}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12189994422098585`, 0.676388779671081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.121893924536401, 0.6916733928173048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12071360558628091`, 0.7075759332212584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.12068366514713152`, 0.7238193556196703}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11954882022549711`, 0.7403758728673233}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11952186378012641`, 0.7574981450449217}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11844724789597469`, 0.7746369649564767}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11844752583735739`, 0.7925363143013134}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11744428237099436`, 0.8101745086716639}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11749305229883324`, 0.8287362471537804}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11656891727563429`, 0.8467851603933572}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11668442004693938`, 0.865888229382881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11584408406617402`, 0.8842572423430906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11604171124052974`, 0.9037784514483966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1152872415939245, 0.9223771737675701}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11557978162844726`, 0.9421934782994124}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11491102845536647`, 0.9609326989254566}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11530889932454691`, 0.9809219826784988}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.11472383272157946`, 0.9997137434593282}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1339617447825074, 0.00030291011947664053`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13344997699275898`, 0.019131400388777305`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13400876001298684`, 0.03921667988609636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13358703874734318`, 0.05796444850053248}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1342845203066318, 0.07792033990433057}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13394673952132352`, 0.09649936211449459}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13478443651706232`, 0.11620110394423802`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1345226740578726, 0.1345226740578716}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13549887476184022`, 0.15384346837476817`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13530321152312777`, 0.17181827672672928`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1364123975932819, 0.19062981843450105`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13627067487006161`, 0.20816893719878252`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13750285119676908`, 0.2263434441706898}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1374004290244565, 0.2433605833363932}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13874046258534825`, 0.26077485215042057`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13866006312217485`, 0.27719020678671735`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14008717149880964`, 0.2937321090634953}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1400089092166707, 0.30947797380549213`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14149647192458628`, 0.3250555142914039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14139817893971224`, 0.34008354568237803`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14291405646669555`, 0.3546360761202659}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14277199707745825`, 0.3689256268491961}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1442795172311083, 0.3824360715023973}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14406954192565244`, 0.3960024604204439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14552923777055743`, 0.40850859986783006`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1452283508407418, 0.42140966763213955`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14660040777986336`, 0.43301191643895026`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14618862268000413`, 0.4453509735803227}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.147435831924079, 0.45621401181267046`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14689808687379838`, 0.4681375378494162}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1479889473103306, 0.4784838769778618}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14731678278900392`, 0.4901731767688305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1482282938879093, 0.5002682649221946}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14742098537730325`, 0.5119256009806977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14814067437708014`, 0.5220560514938285}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14720558433604264`, 0.5338871726153706}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14773242755680593`, 0.5443354987513086}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14668447991030367`, 0.5565314823515957}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14702858621085574`, 0.5675516767136521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14588893769118344`, 0.5802732073378445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14607010273245363`, 0.592071244222932}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.144864237797151, 0.6054377793028054}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14490968010739225`, 0.6181597515461322}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14366524638131967`, 0.6322447412641586}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14360694639836588`, 0.6459734021994997}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14235165607004216`, 0.6608053087534258}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14222371974966794`, 0.6755639593241016}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1409835784031891, 0.6911317195665488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.14081995742344455`, 0.7068931862623452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13961797548630742`, 0.7231542345503171}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13945073911969907`, 0.7398523140058014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1383061682658041, 0.7567413266352206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13816438270713946`, 0.7742823935349358}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13709242818129477`, 0.7917193470914304}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13700158959578596`, 0.8099925260340408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13601349312056615`, 0.8278892381972922}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13599539433671762`, 0.8467743153846912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13509876099391413`, 0.8650391647988516}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1351716462771252, 0.8844120520708028}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13437089400476013`, 0.9029529527041351}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1345497606334947, 0.9226889317302488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13384659156613807`, 0.9414148499099206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.13414351799204702`, 0.9613900316274541}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1335373371180999, 0.9802114151252336}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1339617447825074, 1.0003029101194767`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15203074412435522`, -0.00037359644234657725`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15249704332437086`, 0.019801600314504387`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15207410968568913`, 0.03864877252780519}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1526938299341088, 0.058758340678325006`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1523700155402959, 0.0774777630121733}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15314540365734544`, 0.09739635584649145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.152913485774804, 0.11589872853928207`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15384346837476923`, 0.13549887476183917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1536940617451062, 0.15369406174510514`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1547736929047031, 0.1728460600516398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15469498024494735`, 0.19064354132375944`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1559147463324307, 0.20921662359869178`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1558921689253014, 0.22652707109379416`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15723724386679722`, 0.244392387877524}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15725323584692344`, 0.26113072748057864`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15870282396574445`, 0.27816666517609884`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15873669755629438`, 0.294256899576447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16026364265516407`, 0.3103570420141385}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16029174751188083`, 0.32573888729391176`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16186261315620057`, 0.3408225156694848}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1618588908971788, 0.3554595153158024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16343471032415674`, 0.369483878784915}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16337173400028382`, 0.38337212170280205`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16490957120597763`, 0.39634488427833064`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1647600913000159, 0.40952087416390365`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16621543849984433`, 0.4215103652928549}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16595435435428982`, 0.4340561663690898}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1672842240599408, 0.4451966595009338}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16689077976234423`, 0.4572404233025332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16805716502698514`, 0.46772997128815086`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16751706398577845`, 0.47944051527117165`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1684902909739598, 0.4895300448288051}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1677973725662984, 0.5011053003733531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1685588123663061, 0.5110795394351599}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16771596710792375`, 0.5227301457465304}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1682596448507867, 0.5328829981074327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16727876643796377`, 0.544813616133349}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16761160011183734`, 0.5554220961870915}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16651255584979563`, 0.5678136680390253}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16665322395046359`, 0.5791148914027348}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1654620170983707, 0.5921108152158663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1654387148891191, 0.6042856614877212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16418515658533978`, 0.6179837889963405}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16403268071126584`, 0.6311490646300373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16274794737561094`, 0.6455999676183696}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16250460652355295`, 0.659808869344836}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16121902509597613`, 0.675019472936095}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.16092381392570634`, 0.6902685446736826}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15966511612284212`, 0.7062093731184701}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15935545024384085`, 0.7224493412292559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15814760793867144`, 0.7390633916870948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15785775260508234`, 0.7562112702932963}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15672038738564706`, 0.7734228092638754}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15648056739872404`, 0.79137323870533}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15542884248656597`, 0.8090953673265436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.155264921168768, 0.8277299462775685}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15430978044190516`, 0.8458703704736512}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15424334635973894`, 0.8650644883543337}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15339195752424445`, 0.8835294042215466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1534406495898125, 0.9031566257059194}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1526969246260742, 0.9218529324773358}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15287484433039192`, 0.9417873002277355}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1522399379124904, 0.9606234969801061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15255802767786086`, 0.9807402468585021}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.15203074412435522`, 0.9996264035576534}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1708221457155496, 0.0002419474088166803}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17038917250938354`, 0.019174763639519355`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17091088782148653`, 0.03941343141175063}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1705912159959242, 0.05826030429137384}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1712831530703853, 0.07837184232138811}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17107051535391568`, 0.0970427636053314}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17193243911776726`, 0.11689910309086142`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1718182767267303, 0.1353032115231267}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17284606005164085`, 0.154773692904702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17281925121786015`, 0.17281925121785904`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1740041888306706, 0.19177100899596738`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1740506940878754, 0.2093663487185666}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17537870545847167`, 0.22766629008790257`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1754812089521908, 0.2447221100830251}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1769320583756818, 0.26224105629449074`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17706971256185983`, 0.2786744200935448}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1786164229790808, 0.2952938676097433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17876482815442887`, 0.31103409182504993`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18037350452355236`, 0.326655741461846}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18050506484964787`, 0.3416520543509914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18213535568892425`, 0.3562096967090833}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18222013704524653`, 0.37044005998954815`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18382652864277685`, 0.3839126166400645}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18383368915216616`, 0.3973925062423288}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18536772977682295`, 0.4098161566438253}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1852674970677057, 0.4226055488831544}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1866808871633991, 0.43408221035735606`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18644692770489274`, 0.4462887590952213}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18769520985739951`, 0.45698809290389286`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1873071033140376, 0.46876474983944566`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18835349243622915`, 0.4789176220588887}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18779892975401105`, 0.49045385414721}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1886177040056338, 0.5003367974601768}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1878940132990642, 0.5118439529678033}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18847289498647124`, 0.5217562846403149}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18758758618166907`, 0.5334491512251079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18792869788429473`, 0.5436863266295785}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18689889322649209`, 0.5557639842346035}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18701814439758696`, 0.5665917945488054}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18586898049680245`, 0.5792210800126306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18579404678077918`, 0.5908550361455782}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18455633013108264`, 0.6041592163476723}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18432364093633657`, 0.616752012311059}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1830311565471755, 0.6308058911525465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18268243844032622`, 0.6444437751820408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1813693246125498, 0.6592749450767682}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18094823863143147`, 0.6739818762831445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17964676137204302`, 0.6895766552310618}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1791960491632636, 0.7053238496766294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17793497548871928`, 0.721635890074904}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.177494348485116, 0.7383539650867482}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17629797470255085`, 0.7553135756281808}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17590280064475936`, 0.7729048427966878}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17479057553757976`, 0.7904275306724615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1744712780922392, 0.8087767384555691}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.173457889260982, 0.826770097270084}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1732398953302778, 0.8457527503680806}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17233565977479903`, 0.8641213832274015}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.172239701053116, 0.8836094438986313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17145110756948193`, 0.9022580137160566}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1714936927529563, 0.9221232315935564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17082396959691654`, 0.9409579547571353}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17101787410670494`, 0.9610732909061847}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.17046748831815955`, 0.9800022737436508}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1708221457155496, 1.0002419474088167`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18852767874721185`, -0.00045188111647126395`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18893243172100777`, 0.0198903267810851}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.188607995817509, 0.038850771265017355`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18919633525098656`, 0.059130519676701986`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1889929829259369, 0.07795696258392311}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1897656672808979, 0.09804552072336509}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1896759161272731, 0.11664637968282175`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19062981843450208`, 0.13641239759328075`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1906435413237605, 0.15469498024494624`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1917710089959685, 0.17400418883066945`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1918750608204169, 0.19187506082041575`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19316310364631395`, 0.21059132205759246`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1933408934132511, 0.227957877639824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19477031474372458`, 0.24594618506422428`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1950014257243784, 0.2627198112899105}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19654606440466543`, 0.2798517990002618}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19680605550835956`, 0.29595293267985856`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.198432355719936, 0.312115245478558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19869289865600537`, 0.32748038660045586`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20036005562239614`, 0.342585818995827}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20058956182909288`, 0.3571761485120857}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2022504817258647, 0.37117675150241713`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20241533611170975`, 0.3849874258227948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2040185770902642, 0.3978878901052638}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20408501236366955`, 0.4109564625255986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2055777294316387, 0.42282524327533944`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20551424750140088`, 0.4352372074706593}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20684595859845925`, 0.4462124107713998}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20662605536582995`, 0.4581018368789112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20775282046228447`, 0.4683892005667062}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20735763739417648`, 0.4799330385859495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2082460626221287, 0.48979458741761994`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20766652160239737`, 0.501200439838302}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20829693623395887`, 0.5109343966722693}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2075349514688406, 0.522423124167643}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2079032005938201, 0.5323378489544702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20697170984569183`, 0.5441237613645072}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20708925159617678`, 0.5545101039964264}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20601103512123756`, 0.5667821833952413}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20590336357752598`, 0.5778890570522269}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20470885784054554`, 0.59079638147483}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20441259302740322`, 0.6028134288198685}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20313708670532218`, 0.6164568226842724}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.202696289345605, 0.6295061356619146}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.201376963480674, 0.6439365058996763}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20083929483253485`, 0.6580731887865772}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1995125294195563, 0.6732955634366818}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19892579243608466`, 0.6885152064158065}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1976250378807795, 0.7044965851521782}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19703445613638923`, 0.720746850096615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.195788809169265, 0.7374257375467572}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19523519186205068`, 0.7546192661678567}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19406866875730197`, 0.7719150658551255}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19358743020386127`, 0.7899415341828568}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19251882555780692`, 0.8077625777163495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19213970690265839`, 0.8264985765728505}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19118287279287033`, 0.8447481974255282}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19093015694802032`, 0.8640644182219817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.19009452791803233`, 0.8826449876066077}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18998753329032594`, 0.9024107758954356}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18927874243576354`, 0.9212259394828589}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18933240736483187`, 0.9413116134427228}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.1887528726002056, 0.9602671183501046}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18897828274671186`, 0.9805445841031737}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.18852767874721185`, 0.9995481188835288}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20675336619233037`, 0.00019612484294378264`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20641651723471943`, 0.019255065063692137`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20688252321876097`, 0.03967725738505734}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2066793910545635, 0.058645181931406415`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2073427693434906, 0.07894101698015327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2072671601686148, 0.09772553041843916}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20812590907367648`, 0.11776306962791003`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20816893719878354`, 0.13627067487006048`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20921662359869286`, 0.15591474633242955`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20936634871856774`, 0.17405069408787427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2105913220575936, 0.19316310364631278`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2108322812224633, 0.21083228122246217`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21221675730653738`, 0.22927373202842344`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21252948574176012`, 0.24638300847384942`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2140486533189061, 0.2640173507821203}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21440932301283439`, 0.28047975425760996`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21603068283861143`, 0.2971810727815423}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21641101835618404`, 0.31292201439282485`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21809421034680035`, 0.3285847331268017}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21846185563169965`, 0.343550156362808}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22015924390370975`, 0.35810174052935023`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22047873625717773`, 0.3722675529748458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22213697979053965`, 0.38568253670408914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22237142319776185`, 0.3990640364510947}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22393414233266062`, 0.41137716165650595`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2240475562407871, 0.42403657680128987`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22545901117795164`, 0.4353521035580407}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22541917468706435`, 0.44740207854489755`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22662863019732882`, 0.45789621178014095`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22641007943064512`, 0.4694973577162015}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2273763003851798, 0.4794115361168233}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22696301945479422`, 0.4907631304697422}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22765820243704205`, 0.5003876576208763}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2270455268365732, 0.5117120816927431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2274579899673084, 0.5213618500342634}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2266533429361646, 0.5328849574441973}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22678849018221386`, 0.5428710930977619}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22581078357528897`, 0.5548018408771689}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22569018925545548`, 0.5654042143938415}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22456798434120395`, 0.5779171152707971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2242268138387043, 0.5893623844607966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22299557570488293`, 0.6025855595778359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22247885960567484`, 0.6150338558808702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22117778284766926`, 0.6290439878661843}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22053621320806158`, 0.6425851367829113}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21920511457967484`, 0.6574089929596948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21849101140926003`, 0.6720670599504095}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21716769053870236`, 0.6876880008042713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21643162976266875`, 0.7034315838636405}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21514993802674304`, 0.7197988821168098}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21443830885794257`, 0.7365541493672023}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21322699450497937`, 0.7535930130923821}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2125805353902711, 0.7712568547734036}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.21146279350092728`, 0.7888775568917087}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.210915990206813, 0.8073290319192801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2099095602162516, 0.8254342184437677}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20949069542681312`, 0.844543366658574}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2086083166499501, 0.8630332244471818}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20833993119191035`, 0.882667045160277}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20758997487907146`, 0.9014424417100974}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20748951688909884`, 0.9214683122522285}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2068766445092426, 0.9404322579495226}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20695712298446203`, 0.960719298788383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20648285980773112`, 0.9797771676999038}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.20675336619233037`, 1.0001961248429438`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2240108976838121, -0.000518181843896616}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2243376567209607, 0.020019444461034184`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2241269593305151, 0.039113554214229636`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22466252679347992`, 0.059590599982057034`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22459173012667843`, 0.07854453412541121}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22533530943547203`, 0.09882841183096461}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22539696857216412`, 0.11754790701925215`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22634344417069088`, 0.13750285119676792`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22652707109379525`, 0.15589216892530022`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22766629008790368`, 0.1753787054584705}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22795787763982517`, 0.19334089341324995`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2292737320284246, 0.21221675730653622`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22965520724223698`, 0.2296552072422358}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2311246511279458, 0.24777836337610873`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23157337761952648`, 0.2646000915351252}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23316557423788473`, 0.2818344738737167}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23365406047811502`, 0.29795545417485186`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2353299110526693, 0.31417982281492124`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23582590840997966`, 0.3295324514863242}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23753825006972581`, 0.3446522905392453}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23800542607233932`, 0.3591946132188313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23970017397450918`, 0.37315622729342546`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24009950486169068`, 0.3868819372684202}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24171792909434062`, 0.39968693786914494`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24200985897954508`, 0.41263447923495417`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2434920170829839, 0.4243519311427371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24363928102277083`, 0.43661054453288156`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2449283859406338, 0.4473835478715155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24489921548032187`, 0.45909406497441296`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2459464553242125, 0.46913787289114145`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2457177251331368, 0.4804867149354833}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24648684317994848`, 0.49007682463628427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24604663450654615`, 0.5012829839062206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24651750761926894`, 0.5107337986344781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2458666045603963, 0.5220302690471483}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2460371762497186, 0.5316672986347397}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24518918355079986`, 0.5432799208905986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24507540282583212`, 0.5534102402977713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2440554399337442, 0.5655376755485404}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2436892508860315, 0.576423822890914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24253145937887294`, 0.5892220646024645}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24195726198882783`, 0.6010635555073409}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24070157803882863`, 0.6146371508211272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23997182956529453`, 0.6275617221258813}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23866056257689988`, 0.6419621790999881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23783125408424818`, 0.6560265292481385}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23650596738210183`, 0.6712568301705222}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23563260187956458`, 0.6864547637328046}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2343316462151023, 0.7024779306546155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23346612598320093`, 0.7187528823639479}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23222298999219304`, 0.7355022919637173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.23141157178762994`, 0.7527612197383206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2302540411687259, 0.77015070508032}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2295363060458941, 0.7882770098135754}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22848630063610653`, 0.8062094378766771}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22789494578478547`, 0.8250734958994003}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.226968841443277, 0.8434471985706422}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2265300390477433, 0.86291395778948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2257392707811578, 0.8816269426778957}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2254733371433904, 0.9015606619793151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22482510355374075`, 0.9205128735847317}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.22474725676046015`, 0.9407794435181467}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2242451856366716, 0.9598735039310881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2243662203505887, 0.9803409281650388}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2240108976838121, 0.9994818181561034}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24155552445421025`, 0.00016759379750387143`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24133109203154607`, 0.019371088046871432`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24172234496218825`, 0.04000198771356786}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2416483335447568, 0.059109756927941536`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24225846808243923`, 0.0796135191037781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24232903178541415`, 0.09853046016457892}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24315429112824732`, 0.11877084553110706`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24336058333639426`, 0.13740042902445532`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2443923878775251, 0.15723724386679605`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24472211008302627`, 0.17548120895218963`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24594618506422547`, 0.19477031474372342`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24638300847385058`, 0.21252948574175892`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24777836337610992`, 0.23112465112794459`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24830132997559415`, 0.24830132997559293`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2498392640759981, 0.2660586077385313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25042231486717315`, 0.28256095573640944`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25206568757716047`, 0.2993461499716444}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2526775025797901, 0.31509480078492047`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2543805591737054, 0.33079424049685235`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25498491252509875`, 0.34573102589820826`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2566939715850215, 0.36026521370819753`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2572507872291791, 0.3743633179794182}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2589060472399639, 0.3877020986676023}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25937326883849593`, 0.4009762573942565}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26091185574520326`, 0.4131531216185165}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2612481113606409, 0.4256678323465069}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26260826551564453`, 0.43679017295375216`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2627761265638103, 0.4486635708454771}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2639021496996083, 0.45891557000826566`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2638715938080825, 0.4703169232201021}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2647189145019621, 0.4799526049018339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26447046253137824`, 0.49109243019508847`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2650100221894705, 0.5004182855395252}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2645369906174543, 0.5115317122633062}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2647581770806434, 0.5208807668967559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26406760118668815`, 0.5322065168201986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.263979186755559, 0.5419079662299265}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2630912121828038, 0.553666549970398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26272013693851715`, 0.5640163066254882}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26166598222436244`, 0.5763912811174766}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26105425124706266`, 0.5876284794583272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2598731205357266, 0.6007537625618876}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25907342731324073`, 0.6130465843978311}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2578089205816444, 0.627001216374158}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25687977616492813`, 0.6404429917699113}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25557636660391597`, 0.6552529666138268}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25457748106539446`, 0.6698672308359465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2532775210314801, 0.6855126650335814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25226599445150155`, 0.7012643704640709}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2510075261093113, 0.7176896456266882}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2500351431197495, 0.7344992754158801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24885059186267275`, 0.7516238745074189}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24796225963781898`, 0.7693816140941188}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24687792802463626`, 0.7871099307059289}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24611110827200872`, 0.8056879380661488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24514728993771584`, 0.823917069307921}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24453217077998018`, 0.8431788535006179}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24370366733144574`, 0.8618040475941067}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24326379208847612`, 0.8816107555346216}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24258062590480742`, 0.9005286510549178}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24233371901257972`, 0.9207425721825376}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24180187103330775`, 0.939852619635359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2417606510962135, 0.9603384659220396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24138269788154554`, 0.9795430104624145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.24155552445421025`, 1.0001675937975039`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2582848950811936, -0.000569737202131765}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25851775759527323`, 0.020186190543660124`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25843414889812105`, 0.039430640693851285`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.258894773837673, 0.06012645047328139}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2589658408593398, 0.07922490258664108}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25965182805314413`, 0.09972381494390457}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2598705030619001, 0.11857901771246826`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26077485215042173`, 0.1387404625853471}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2611307274805798, 0.15725323584692227`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2622410562944919, 0.17693205837568063`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26271981128991173`, 0.19500142572437723`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2640173507821215, 0.2140486533189049}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2646000915351264, 0.23157337761952523`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26605860773853246`, 0.24983926407599683`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26672125321093637`, 0.2667212532109351}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2683061137700114, 0.284061280103595}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2690190052217182, 0.3002112306269776}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27068667172205124`, 0.3164955183343389}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27141461508144726`, 0.3318408952487831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2731128816040402, 0.3469669635450118}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27381583674054105`, 0.36146193019951306`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27548512104894773`, 0.3753699183372899}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27611970758240384`, 0.38900615370547287`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2776956056100624, 0.4016945559320877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27821748709540545`, 0.414511159591208}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2796346096225999, 0.42605012162503897`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28000164829787705`, 0.4381402615486073}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28119848683196513`, 0.44867893320033025`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28137435703920344`, 0.4601908503153464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28229862970882014`, 0.46995562834384635`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28225639352148546`, 0.48108631111917743`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28287008982596473`, 0.49036825043575377`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2825951402304344, 0.5013495280080532}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2828784089266873, 0.5104815428240781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2823702275221418, 0.5215601774232712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28232339125209216`, 0.5308872316341486}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28159576050196317`, 0.5423022205367368}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28123907957133676`, 0.5521496153324733}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28031869027145934`, 0.5641107250074224}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27968994602979486`, 0.5747560981127742}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27861366147038147`, 0.5874273201046419}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27776405301612506`, 0.5990808808410223}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2765753360443314, 0.6125711502665941}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27556445963401455`, 0.6253664314786783}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2743095718737823, 0.6397281061035737}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27320031734280154`, 0.6537229652839794}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2719248497559063, 0.6689568748837268}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2707789166774513, 0.6841424590831556}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2695250470316509, 0.7002072833160475}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2683995284031428, 0.7165216666586431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26720419040177934`, 0.7333451385632814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2661493864091649, 0.750688365584335}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2650433407269258, 0.7681781770712303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2641017255742128, 0.7864261797388439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2631093851168767, 0.8044791798366465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.262315495527773, 0.8234950500871991}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26145528771209386`, 0.8420040779338727}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2608362359692673, 0.8616461189652405}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.26012127378388283`, 0.8805044086815783}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25969759119246616`, 0.9006310689386927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2591364520380535, 0.919734533783524}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.258923012506076, 0.9402067122176452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.25852046879793267`, 0.9594545828154886}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2585273019584933, 0.9801359419283865}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2582848950811936, 0.9994302627978683}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27504199654473754`, 0.0001580818249694346}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2749443678720902, 0.019520270212312937`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2752420772654752, 0.04037878420010768}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.275306923106543, 0.059641142690010175`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2758380332727667, 0.08037013770462298}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27606015866623534`, 0.0994346323123326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2768192000245841, 0.11989328923323907`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2771902067867185, 0.13866006312217372`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2781666651761, 0.15870282396574326`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27867442009354604`, 0.17706971256185866`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.279851799000263, 0.19654606440466427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2804797542576112, 0.2144093230128332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2818344738737179, 0.23316557423788345`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2825609557364106, 0.25042231486717187`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2840612801035962, 0.2683061137700101}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2848589083758606, 0.2848589083758593}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28646416199787605`, 0.30172713385132754`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2872996055154947, 0.31749105940330447`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.288959997791026, 0.3332213403132983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28979429452257277`, 0.3481333524054725}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2914516874053764, 0.3626387715758536}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29224134071302177`, 0.3766686789182833}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2938312406200661, 0.3899142115313481}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2945302258034908, 0.4030757593829044}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29598513036080387`, 0.4150938689335029}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29654779893959216`, 0.42745372835522727`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29780178164292603`, 0.43835566366089496`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29818644897652513`, 0.45003777355319263`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29918055764179263`, 0.46001694535664694`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29935334580090794`, 0.4711999746835913}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3000411020659413, 0.4805247105646159}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2999794507869363, 0.4914315407901432}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30033156833151486`, 0.5004265490059941}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.300026790066486, 0.5113064458544299}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30003426255733745`, 0.5203249968713679}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29949264103257117`, 0.531431033606043}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29916761158407656`, 0.5408223278743844}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29840981067671163`, 0.5523879649485551}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2977840651723664, 0.5624654840081313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29684295413503803`, 0.5746844742094558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29596435620538714`, 0.5857007894062403}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29488166622125206`, 0.5987136519192213}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29380922929577064`, 0.6108453312892502}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29263164505727546`, 0.6247338878123257}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29143011474827973`, 0.6380775203111364}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.290205431051715, 0.6528670644373076}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2889402048211771, 0.6674449473348305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2877140588269339, 0.683112148419533}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2864470509162405, 0.698884578003708}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2852605353966381, 0.7153685426526101}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2840472971366978, 0.7322491668173461}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28293554057410497`, 0.7494631817227584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2818236624684675, 0.7673343296475399}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.28081528452069715`, 0.7851764270042089}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2798438984046865, 0.8039023025360496}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2789611410796716, 0.8222635896395198}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2781612289629018, 0.8417002732251454}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2774205243484863, 0.8604706872131115}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2768157138012278, 0.8804727505892841}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27622846091997016`, 0.899544403362386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2758360174919201, 0.9199684915169831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27540938128103615`, 0.939237041098155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2752411672788176, 0.9599430393172439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2749787626584976, 0.9793076143370709}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.27504199654473754`, 1.0001580818249693`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.291171816910998, -0.0006040768229594685}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29129628535294655`, 0.020386151623440762`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29135017923091017`, 0.03979296182060554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29171372857073796`, 0.060722006256996676`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2919320855781977, 0.07997764963030866}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29253069051053543`, 0.10070435780216216`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2929071860691368, 0.11970839417373592`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2937321090634964, 0.14008717149880842`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2942568995764482, 0.15873669755629316`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2952938676097445, 0.1786164229790796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2959529326798598, 0.19680605550835834`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29718107278154354`, 0.21603068283861016`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2979554541748531, 0.2336540604781137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2993461499716456, 0.25206568757715914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30021123062697885`, 0.2690190052217169}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3017271338513289, 0.2864641619978748}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3026521488864261, 0.3026521488864248}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30424664825578546`, 0.3189918144874589}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30519465784925137`, 0.3343362783936344}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30681214988672556`, 0.34945958592477333`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30774071149438154`, 0.36391012135838857`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3093180023614039, 0.37775080683808226`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3101807342668848, 0.3912965276367729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31164979737746135`, 0.4038500290081203}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3123989100874543, 0.41653037862097914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31369101558534396`, 0.4278683816064034}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.314280702978786, 0.4397804727474385}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3153316396914391, 0.4500590885743663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3157219975325531, 0.4613589698884815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31647778703204643`, 0.4708170863688047}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3166387214531523, 0.481713087486701}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31706097439696856`, 0.49065899849963246`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3169754511210724, 0.5013968634676191}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3170454397999516, 0.5101838306391959}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31671146583429755`, 0.5210253443592524}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31643214466498076`, 0.53001955320309}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31586308189975054`, 0.5412181412891359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3152586621405788, 0.5507645952884318}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3144817994174376, 0.5625422632608}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31359497519384594`, 0.5729347113865727}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3126486363388171, 0.5854643252540052}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.311536018513758, 0.5969241286524853}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3104657526598091, 0.6103195680608263}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30919236109940235`, 0.6229859655080653}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30804687587685414`, 0.6373006729228087}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3066806019850895, 0.6512321287419951}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3055080468502801, 0.6664647425501979}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3041148450216568, 0.6816488687037002}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3029598743273498, 0.6977534902717762}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30160015559056963`, 0.7141219499056339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3005019716885947, 0.7310203201236039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29922835837232054`, 0.7484651598152348}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29821972365495264`, 0.7660584432653726}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29707606342287235`, 0.7844471132184442}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2961831207758479, 0.8026257727699811}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29520449390604736`, 0.8218132058293177}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2944471603027897, 0.8404642709919391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29366054779739353`, 0.8603014182686366}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2930532346253895, 0.8793130971295103}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2924785234315251, 0.8996520560474464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.292030967330255, 0.9189160393829948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.2916820210748911, 0.9396123224442678}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29140005808653696`, 0.9590243051985463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.29128564969507603`, 0.9799369513490722}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.291171816910998, 0.9993959231770405}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30705105313597525`, 0.00016874416176983155`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3070915305836661, 0.019698519571789704`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3072781872430838, 0.040795915845677704`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3074875918553607, 0.060222616826825594`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3079138456237288, 0.0811864898829956}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30828794590056857`, 0.10040903713365296`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3089466965883486, 0.12109387757286}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3094779738054933, 0.14000890921666947`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31035704201413966`, 0.16026364265516285`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31103409182505115`, 0.17876482815442762`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31211524547855923`, 0.19843235571993476`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3129220143928261, 0.21641101835618276`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31417982281492246`, 0.23532991105266798`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31509480078492175`, 0.25267750257978877`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3164955183343402, 0.27068667172204997`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3174910594033058, 0.28729960551549344`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3189918144874602, 0.3042466482557841}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3200338050909576, 0.32003380509095625`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3215824304938459, 0.33578732507827874`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32263055267582275`, 0.35068012682973226`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32416641092960335`, 0.3651455718320492}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3251752326248955, 0.3791098508271676}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3266313318430284, 0.39224731365817916`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3275523762629229, 0.40529537045434105`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3288589110935616, 0.41713656729930626`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32964370175604607`, 0.4293370282168579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3307328899384619, 0.4399977002189344}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33133675128393, 0.45148039507785503`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33214850908382937`, 0.4611641870190746}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33253467108766005`, 0.4721176065237674}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33302236492702514`, 0.48110846778276917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3331657453175363, 0.491768586222464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3333010799894726, 0.5004109458091383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3331910732597487, 0.5110421183879478}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33296721868577234`, 0.5197110011443382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33260894912485306`, 0.5305817075471151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33204129260960347`, 0.5396476384766277}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33145507273258523`, 0.5510053083535137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33057944836395237`, 0.5608002987451598}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3297985473050115, 0.5728497433049962}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.328667302958414, 0.5836402975589303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3277344616781007, 0.5965292623125663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3264111234151601, 0.6085003424588825}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3253744576488212, 0.6223137888836515}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3239279328929354, 0.635564816272933}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32283689469502375`, 0.6503274484607127}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32133609568387367`, 0.664878731721993}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32023803788450195`, 0.6805636886446431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31874756351899913`, 0.6963699285473144}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3176852324485769, 0.712910833089579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3162624223859654, 0.729877845322045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3152724700997522, 0.7471815208757083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31396584020616564`, 0.765182830110201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31307825856590965`, 0.7831406762509311}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3119271069000067, 0.8020317038838168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3111653711662095, 0.8205285986209254}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.31020022924313784`, 0.840157323928794}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30958189755259513`, 0.8590777033430063}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.308825478794996, 0.8792916123505585}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3083630071063208, 0.898522923762293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30783134227032427`, 0.9191726535789324}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3075329177956559, 0.9386066681450168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3072364337958534, 0.9595470332162039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30710668304929456`, 0.9790795963027854}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.30705105313597525`, 1.00016874416177}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3225246785372722, -0.000619175090063531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3225288455870267, 0.02061311443527219}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32272641662441237`, 0.040188702130529184`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3229720546470127, 0.06135712868494232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32333796250360447`, 0.08077734549113094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3238194404071875, 0.10173636931980612`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32434847121847404`, 0.12089750335444265`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.325055514291405, 0.14149647192458503`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3257388872939129, 0.16029174751187958`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32665574146184717`, 0.18037350452355105`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32748038660045703`, 0.1986928986560041}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3285847331268029, 0.21809421034679904`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3295324514863255, 0.23582590840997836`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33079424049685363`, 0.2543805591737041}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33184089524878435`, 0.271414615081446}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33322134031329964`, 0.2889599977910247}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3343362783936357, 0.3051946578492501}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3357873250782801, 0.32158243049384455`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3369332720312733, 0.336933272031272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.338397896801226, 0.35204405821052187`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3395315782728777, 0.36645552679611}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34094525743065324`, 0.3802166597318498}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3420189562552844, 0.39367478588287275`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3433125350590876, 0.4060788413707007}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34427667402838524`, 0.41862303426102593`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34538064748865227`, 0.42974368392506607`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3461872947605438, 0.44147483556363604`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34703720264282567`, 0.45147587516032894`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34764415962348855`, 0.4625579384073828}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3481864636815227, 0.4716917225203493}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34856137613808286`, 0.482344736527243}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34875892985718326`, 0.49093794414519953`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3488827404655798, 0.5014221709273797}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3487188873009197, 0.5098495960888914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3485879858552976, 0.5204426013321795}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34806849403760187`, 0.5290927184311554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34769513616568565`, 0.540063163968266}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34684757659688803`, 0.549301481099349}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3462584840758526, 0.5608843623906522}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34512917503879703`, 0.571021172942564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34436260008256503`, 0.58339883963186}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3430117219963317, 0.5946666812229426}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3421135421329678, 0.6079583776960168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3406093267456304, 0.6205018402610908}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3396288590417396, 0.6347623187562913}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3380418114893796, 0.6486398230225501}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33702798066721323`, 0.6638655880314561}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3354259216693357, 0.6790603785439322}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.334424231371874, 0.6952008905777994}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33286863972488157`, 0.7116373224292615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3319191564040503, 0.7286082003545659}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33046295867607917`, 0.746169459868303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32959929662664955`, 0.7638651901852357}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32828597874178334`, 0.782409488413098}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32753511897864523`, 0.8007140098430964}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3263988661498052, 0.8200875062116835}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.325781564378324, 0.838881932557463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32484807214132433`, 0.8589277650376096}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32437960013772593`, 0.878095210371201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3236672140947578, 0.8986588072001939}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3233582108208671, 0.9180867062006923}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3228791119281032, 0.9390179950045363}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32273637196372235`, 0.9585984971950682}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.32249759840078485`, 0.9797517853486568}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3225246785372722, 0.9993808249099365}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3374611430319895, 0.00020000633014112816`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33764650600467017`, 0.019900098956088085`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3377072858959746, 0.04123872009413769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3380615570223384, 0.06083360321577862}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3383586344413621, 0.08203309353476679}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3388788411724366, 0.10141864457493564`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3394036203280294, 0.12232887374131848`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3400835456823792, 0.141398178939711}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34082251566948596`, 0.16186261315619926`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34165205435099255`, 0.1805050648496466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34258581899582824`, 0.2003600556223948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34355015636280917`, 0.21846185563169832`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34465229053924656`, 0.23753825006972448`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3457310258982096, 0.2549849125250974}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34696696354501305`, 0.2731128816040388}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34813335240547383`, 0.2897942945225715}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34945958592477466`, 0.30681214988672423`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3506801268297336, 0.3226305526758214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3520440582105232, 0.3383978968012246}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3532786810813019, 0.35327868108130056`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3546194825589725, 0.36769341737831246`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3558225832798797, 0.3815979352526024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3570733649036049, 0.3946154758475571}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35819585149042665`, 0.4075541298109308}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3592872676378647, 0.41920579610112435`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3602796251421387, 0.4312488278820584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36114478106753967`, 0.44165537856643}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3619609391955936, 0.45293833798026584`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36254112411608225`, 0.46231434008667044`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3631426705623227, 0.473035571213633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3633931327517729, 0.48168139737551474`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36375323065456855`, 0.49209020252513347`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3636480335519855, 0.5003708293800048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3637543502893984, 0.5107470573208008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36328939814242944`, 0.519060004769549}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3631454797206465, 0.52968805114651}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36233910084770105`, 0.5384257119005909}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3619639157806008, 0.5495675135501771}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3608548733842452, 0.5590806897765869}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36028062326763777`, 0.5709526106626336}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35892394646897624`, 0.5815216814115383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35819258380615876`, 0.594279092341726}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35665401654599305`, 0.6060970522823386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3558131226819739, 0.6198283347043405}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35416316515602275`, 0.6329968364914457}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35326187427921585`, 0.6477262703183351}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3515703188717513, 0.6622628848201321}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3506558456990216, 0.677960152618313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3489874496439411, 0.6938131862554292}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34810255452437017`, 0.7104064424345271}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3465141525590465, 0.7274731162300404}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3456956380221811, 0.7448627095154522}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3442346841557449, 0.7630070797274133}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34351282371013164`, 0.7810777643716065}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3422171282718482, 0.8001459392465144}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.341615811271539, 0.8187763657066209}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.34051412731497327`, 0.8386078356945564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3400514620380385, 0.8576769617011166}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.33916455782105126`, 0.8781118737644104}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3388536888912035, 0.8975025248779301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3381955874182901, 0.9183853690370398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3380455282947774, 0.9379854864735094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3376246671827619, 0.9591659558994934}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3376410025139799, 0.9788681635024912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3374611430319895, 1.000200006330141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3522439313271361, -0.0006136251078535283}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3521199301606833, 0.02085903412873879}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35246166523959016`, 0.04060334861496655}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35257154047638495`, 0.06200781586152274}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35307876767423096`, 0.08159381372831648}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3534153606182041, 0.10278031873190834`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35408431397541007`, 0.12210105977650988`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.354636076120267, 0.14291405646669425`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35545951531580355`, 0.16185889089717753`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3562096967090845, 0.18213535568892295`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35717614851208684`, 0.20058956182909152`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3581017405293514, 0.22015924390370836`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3591946132188325, 0.23800542607233793`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3602652137081988, 0.25669397158502016`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36146193019951434`, 0.27381583674053966`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3626387715758549, 0.2914516874053751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36391012135838985`, 0.30774071149438015`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36514557183205054`, 0.3241664109296019}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3664555267961113, 0.33953157827287633`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3676934173783138, 0.35461948255897113`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3689996709527993, 0.3689996709527979}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3701767831086033, 0.3826710039226823}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3714322306742729, 0.3960487176898433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3724811687423536, 0.4082935514476864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3736364302792142, 0.4207077415312393}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3744898829635777, 0.4316021613910208}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3754967753847317, 0.4431571412250474}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37609286110538526`, 0.45287311216176585`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3769084875241169, 0.463740488953622}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37719654493109267`, 0.4725443396755197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37778744365695754`, 0.4829557470465893}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37773337443223964`, 0.491193016070729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3780790416438643, 0.5014232586322132}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3776692448767225, 0.5094906449011494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37776437762367726`, 0.5198332152583512}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3770074955856339, 0.528141684840695}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3768625136697638, 0.5388807129592958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3757886154456288, 0.5478162623306293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3754283634543623, 0.5592000081482994}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3740857150384025, 0.5690892229176838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37354661807682227`, 0.5813097973901926}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37199666643267426`, 0.5923959245093574}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3713229013705794, 0.6055781900074039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3696343944342496, 0.61801054277775}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36887376414034795`, 0.6322107776265894}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36711697179372804`, 0.6460470193130454}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3663171177633536, 0.6612597742346211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36455893563042857`, 0.676478060441092}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.363764339885591, 0.6926483080776534}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3620647410496543, 0.7091650242153706}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36131472835154155`, 0.7262023990350501}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3597246897609449, 0.7438913167947077}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35905241999630433`, 0.7616837596773406}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3576131780304162, 0.7803934280940014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3570454628072888, 0.798818487286013}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3557887880528777, 0.8183860046388916}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3553464883589892, 0.8373190153121168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3542956117761055, 0.8575795423860635}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35399436296250025`, 0.8768986638843554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3531652065227574, 0.8976908992587118}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3530162490587685, 0.9172794482442617}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.352418678157617, 0.9384477546386494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.35242962370899655`, 0.9581944673921232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3520685162085962, 0.9795884988956968}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3522439313271361, 0.9993863748921464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36620879860409405`, 0.0002514181071910688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36653975083863377`, 0.020117630024242366`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3664642075181548, 0.04168984500847554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36695690468158604`, 0.06145003691632889}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3671040307961003, 0.0828759882718443}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36775700564551367`, 0.10242311607132634`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3681169130582341, 0.12354830605568078`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3689256268491972, 0.1427719970774569}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3694838787849162, 0.1634347103241554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3704400599895493, 0.1822201370452452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37117675150241836`, 0.20225048172586335`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.372267552974847, 0.22047873625717634`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3731562272934267, 0.23970017397450777`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3743633179794194, 0.2572507872291777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37536991833729116`, 0.2754851210489463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3766686789182846, 0.2922413407130203}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37775080683808354`, 0.30931800236140244`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37910985082716886`, 0.32517523262489406`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3802166597318511, 0.3409452574306518}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3815979352526037, 0.35582258327987826`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38267100392268366`, 0.37017678310860186`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38403072282715395`, 0.38403072282715256`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3850061926708142, 0.3969202849534366}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3862967588071664, 0.4097589283642735}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3871088559582468, 0.4212152152509605}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3882818108472133, 0.4331099706651019}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.388867608534326, 0.4432591437076121}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38987739313554937`, 0.454350832277947}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3901823434488827, 0.4634186778174193}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3909904350391007, 0.47391508513873337`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39097389829965545`, 0.48221856770575044`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39155269506189133`, 0.49238198160372604`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39119252850553116`, 0.500306628854141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39152829814262946`, 0.5104321416252748}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3908236223831631, 0.5183977818380193}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39091795059546275`, 0.5287855583698875}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3898895139853716, 0.5372060705559831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38975897001493043`, 0.5481325104485644}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38844700851916264`, 0.557376931889165}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3881211111455133, 0.5690699997647195}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38658111379497373`, 0.5794318986828972}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3860990201600832, 0.5920547159474431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3843962012621847, 0.603734366533726}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38380275238825484`, 0.617378920928573}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3820061947130659, 0.6304794547708414}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3813479872169417, 0.6451698337181447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3795253369470489, 0.6597053949353104}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37884736702591804`, 0.6754080875171086}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3770606961942387, 0.6913200098557555}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3764039040080254, 0.7079579835531983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3747070176312877, 0.7251344526721858}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3741068261433146, 0.7426018704628496}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37254398213358614`, 0.760897177834508}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3720297356746275, 0.779072435081362}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.37063553016750034`, 0.7983232141208846}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3702306237543078, 0.81707900950751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36903069028312385`, 0.837116214778696}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36875314013173216`, 0.8563262866708525}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36776530039418887`, 0.8769827692056447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3676285197659109, 0.8965255596543688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36686407265949855`, 0.9176397718927762}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3668776605393863, 0.937399607770968}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3663425709585423, 0.9588162776103285}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.366512973382301, 0.9786827537468571}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.36620879860409405`, 1.000251418107191}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38029588273056764`, -0.0005868158122185778}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38004144449856087`, 0.0211141759927017}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38052075479483255`, 0.04102003160250443}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.380481985241203, 0.06264688497587467}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3811166687803738, 0.08239298080542803}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3812850380812918, 0.10379202192634154`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38207304756618776`, 0.12326836225538029`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38243607150239844`, 0.14427951723110696`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3833721217028032, 0.16337173400028246`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3839126166400657, 0.1838265286427755}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38498742582279605`, 0.20241533611170837`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38568253670409036`, 0.22213697979053826`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3868819372684214, 0.24009950486168927`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3877020986676035, 0.2589060472399624}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3890061537054741, 0.2761197075824024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3899142115313493, 0.2938312406200646}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3912965276367742, 0.3101807342668833}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39224731365818044`, 0.32663133184302684`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.393674785882874, 0.34201895625528295`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39461547584755846`, 0.3570733649036035}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3960487176898447, 0.3714322306742714}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.396920284953438, 0.3850061926708128}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3983149600076199, 0.39831496000761846`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39905492927468506`, 0.41039658677810475`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40036409185613636`, 0.4226933101661161}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4009105870229109, 0.43336149848984507`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4020879548005139, 0.4447533672447895}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4023847402136993, 0.454188446097767}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4033885904068162, 0.4648540981531768}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40339048968166663`, 0.47333631735289405`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4041876514208425, 0.48351832283921786`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4038654913279856, 0.4914117578923013}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40443477756909646`, 0.50139882486042}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40377894815375287`, 0.5091214962224536}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40411339569832394`, 0.5192224788007801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40313529932567255`, 0.5272070410851243}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4032427835656449, 0.537721094058118}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4019738410970879, 0.5463730782791244}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40187595790409036`, 0.5575614392181435}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4003643414421648, 0.5672227050490746}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.400093805432191, 0.5792871318028139}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3983995208634248, 0.5902106427117445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39799660773276807`, 0.6032816702876719}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3961858223402688, 0.6156205742299506}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3956945067541572, 0.629756210671872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39383404592476823`, 0.6435666859647164}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39329844008590165`, 0.6587598490193274}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39145119015392027`, 0.6740144263179615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3909127144130237, 0.6902060012262112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38913435753958997`, 0.706812755729783}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3886298469109832, 0.7239068352936782}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3869670271978768, 0.7417299619539489}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38652776729134797`, 0.7596083935928928}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3850175286156348, 0.7784867652907634}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38466906612071716`, 0.7970211428765769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38333924996578195`, 0.8167828946687216}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3831017492430267, 0.8358431777171155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38197199187443087`, 0.8563156685116529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3818608989356189, 0.8757754225224099}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38094389337320766`, 0.8967908451155306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38097069881658063`, 0.916529585396609}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3802734532225662, 0.9379269895730828}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.380446393767262, 0.9578303145241893}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3799712950531113, 0.9794549697320081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.38029588273056764`, 0.9994131841877815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3933069626736943, 0.0003215443960361769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3937767091903985, 0.020342264236441143`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3935605529478692, 0.042129848335066666`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.394177397686821, 0.062045212721893755`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39415965774951195`, 0.08367803137562206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3949238025821172, 0.10337831417059981`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3950935845860896, 0.12469793618629178`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39600246042044507`, 0.14406954192565108`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3963448842783318, 0.16490957120597627`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39739250624232997`, 0.1838336891521648}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.397887890105265, 0.20401857709026278`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3990640364510959, 0.22237142319776046`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39968693786914616`, 0.24171792909433915`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40097625739425774`, 0.25937326883849443`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40169455593208886`, 0.27769560561006085`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40307575938290563`, 0.29453022580348925`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40385002900812156`, 0.3116497973774598}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40529537045434233`, 0.3275523762629213}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4060788413707021, 0.34331253505908615`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4075541298109322, 0.3581958514904252}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4082935514476878, 0.37248116874235215`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4097589283642749, 0.3862967588071649}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41039658677810614`, 0.39905492927468356`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4118082389751999, 0.41180823897519847`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4122852292269481, 0.42307118413777783`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41359806551866674`, 0.43483425610994375`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41385867326561543`, 0.4447337522510714}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41502978926934314`, 0.4556519517488775}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41502653561458075`, 0.4644248425791233}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.416019065257367, 0.47471451076840526`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4157176953427204, 0.4826937890809794}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4165044691552618, 0.492629220819742}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41588801903204814`, 0.5002200249181559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4164543905227296, 0.5101105735090401}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41552552949116656`, 0.5177538014093824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41587083599299524`, 0.527914511261045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4146519704433794, 0.5360441120132546}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41478935238059844`, 0.5467651365548578}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4133204252040883, 0.5557669302212097}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4132750669900085, 0.567287369989648}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41160946099685425`, 0.577466762515173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41141563350683663`, 0.5899572978072529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4096149426887167, 0.6015207019886145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4093124273071346, 0.6150770005678958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4074409990553139, 0.6281281645420334}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4070715105628186, 0.6427744222891449}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4051915713933376, 0.6573235022380169}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4047956860538669, 0.6730234850422551}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4029636066659489, 0.6890045652437735}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40257850224312114`, 0.7056766282721154}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4008424375902903, 0.7229688222374919}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40050053640788114`, 0.7405015604446232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3988993889026326, 0.7589495399005977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39862782061810387`, 0.777215600686177}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3971912782620227, 0.7966467913852983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39701197315356906`, 0.8155134907630124}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39576128369589103`, 0.8357506484203142}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3956914692877427, 0.8550870128009346}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39464060811287466`, 0.8759560597430722}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3946934940328325, 0.8956365867083691}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39385043448558366`, 0.9169703099796919}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3940359097990912, 0.9368760861760228}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3934037780747207, 0.9585146143310924}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.39372899283450413`, 0.9785325249817948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.3933069626736943, 1.0003215443960363`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40673026122750183`, -0.0005390882905049593}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4063501193168385, 0.02136747233721551}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4069523041327059, 0.0414202149012649}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4067590006814507, 0.0632451979707675}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4074989948475968, 0.08313840189148437}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4074828803705302, 0.10472471725697434`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40836052475434387`, 0.12434563087633914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4085085998678312, 0.14552923777055604`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4095208741639048, 0.1647600913000145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40981615664382653`, 0.18536772977682153`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41095646252559975`, 0.20408501236366813`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4113771616565072, 0.22393414233265918`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4126344792349554, 0.2420098589795436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4131531216185177, 0.2609118557452017}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4145111595912092, 0.2782174870954039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41509386893350414`, 0.2959851303608023}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4165303786209804, 0.31239891008745274`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41713656729930754`, 0.32885891109356}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41862303426102726`, 0.34427667402838374`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41920579610112574`, 0.35928726763786323`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4207077415312407, 0.37363643027921273`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42121521525096195`, 0.3871088559582453}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4226933101661175, 0.4003640918561349}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4230711841377793, 0.4122852292269466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42448328382082257`, 0.4244832838208211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4246784227558778, 0.4349351879141541}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.425982464273758, 0.44618541496357045`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42594737546059475`, 0.4553566361555618}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4271048714979991, 0.46584370508223977`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42680245022448393`, 0.47402772767599155`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.427782111446467, 0.4840039171121796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4271899012059447, 0.4915821418694663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4279707969878604, 0.5013487111525327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42708396022618406`, 0.5087588417109143}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42765764341989415`, 0.5186386658850184}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4264900122303017, 0.5263331456273307}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4268612060952123, 0.536639217891461}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4254441448402645, 0.5450411530522081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.425629880163359, 0.5560467787309402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4240091436066415, 0.5655114842109081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4240365549499969, 0.5774275140928897}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42226772753418684`, 0.5882161535194796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.422170970728961, 0.6011786221456528}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42031430574701445`, 0.6134470642791744}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4201311744630886, 0.6275158893088792}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41824666386937026`, 0.6413181472253559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4180154461645096, 0.6564850784608661}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4161587711745574, 0.6717877818506512}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41591573479527444`, 0.6879902780005269}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4141354594800126, 0.7046932492391981}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41391315306967724`, 0.721830626075107}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4122492267180965, 0.7397887835467709}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41207559661767773`, 0.7577375830301123}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4105590002813359, 0.7767805752959056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4104571897561347, 0.7954071879239506}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4091104310121092, 0.8153547122238841}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4090990622990268, 0.8345243980643413}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4079371849557902, 0.8551965525467276}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4080309144492223, 0.8747788677482604}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4070627196102493, 0.8960018605970451}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40727288256802846`, 0.915873011750674}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4065021217503425, 0.9374810660937276}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4068373248181807, 0.9575239262749408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4062636982741232, 0.9793583807812933}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.40673026122750183`, 0.999460911709495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4188603806817586, 0.0004079201222922396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41945365780298044`, 0.02056405119533584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.41910031035189005`, 0.04253818365905404}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4198186783783271, 0.06259115579229652}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4196292828078441, 0.08440090276996554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4204746652440515, 0.1042386575098698}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42043769904769795`, 0.12572225616421445`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42140966763214066`, 0.14522835084074037`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42151036529285607`, 0.1662154384998429}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4226055488831556, 0.1852674970677043}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42282524327534066`, 0.2055777294316373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4240365768012911, 0.22404755624078565`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42435193114273834`, 0.2434920170829824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4256678323465081, 0.26124811136063936`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4260501216250402, 0.2796346096225983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4274537283552285, 0.29654779893959055`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4278683816064046, 0.3136910155853424}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4293370282168592, 0.3296437017560445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4297436839250674, 0.3453806474886507}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43124882788205976`, 0.3602796251421372}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43160216139102214`, 0.3744898829635762}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43310997066510326`, 0.3882818108472118}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43336149848984645`, 0.4009105870229094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43483425610994514`, 0.4135980655186652}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43493518791415553`, 0.4246784227558763}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4363335503893279, 0.4363335503893264}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43623854689045277`, 0.4460028849321641}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4375245164515064, 0.45677458780475305`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43719595609473144`, 0.46528012903464805`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4383362287611473, 0.47539194769094506`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43774835766666165`, 0.48308135734466773`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43871754932798224`, 0.49281796357731583`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.437859774196783, 0.5001140384421773}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43864296905637107`, 0.5097972994514723}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4375216191660929, 0.5171596547902707}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43811576888929943`, 0.5271178192984949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43675391293567994`, 0.5349979783092198}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43716783258347924`, 0.5455335348458079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43560312780348587`, 0.5543317321318718}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43585612616439057`, 0.5656938987719138}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.434137084248202, 0.5757253702095824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4342565415892171, 0.5880918456991417}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4324378932133486, 0.5995676505951668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4324562765893181, 0.6130377234025506}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4305942227069466, 0.6260613110004986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43054606658939126`, 0.6406596457179552}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4286941119491338, 0.6552368188672204}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42861340132404313`, 0.6709251336924187}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4268192327052076, 0.6869828213453923}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42673745735946156`, 0.7036757289791283}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4250410466318843, 0.7210844024415204}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42498601154222376`, 0.7386658795938347}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42341887506155973`, 0.7572612281946477}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42341420205400493`, 0.7755991116381667}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42199958243398966`, 0.7952000860496031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42206474659603216`, 0.8141571707701126}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4208184109675002, 0.8345790712536441}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42096912148301424`, 0.8540204236076521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4199004741541095, 0.8750829447681829}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.42014921824008333`, 0.8948797508604492}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4192624754636163, 0.9164106488719926}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4196190765300967, 0.9364412786852795}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4189143185929644, 0.9582766511319487}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4193863992702979, 0.978425716195622}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4188603806817586, 1.0004079201222922`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43169319781024895`, -0.0004718431821187293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43120000794328267`, 0.021607106185168406`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43190190140629836`, 0.04178474035437432}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4315568584713637, 0.06377341395714484}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4323718854717193, 0.08379344574105879}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43216457520182616`, 0.10553196727604272`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4330945061878837, 0.12527930643985258`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4330119164389514, 0.1466004077798619}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43405616636909095`, 0.1659543543542884}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4340822103573573, 0.18668088716339767`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4352372074706605, 0.20551424750139943`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.435352103558042, 0.22545901117795017`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43661054453288284`, 0.24363928102276936`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43679017295375344`, 0.262608265515643}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4381402615486086, 0.2800016482978755}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4383556636608962, 0.2978017816429244}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43978047274743975`, 0.3142807029787844}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43999770021893575`, 0.3307328899384603}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44147483556363737`, 0.3461872947605422}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44165537856643133`, 0.36114478106753817`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4431571412250488, 0.37549677538473025`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4432591437076135, 0.3888676085343245}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44475336724479086`, 0.4020879548005124}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44473375225107287`, 0.41385867326561393`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4461854149635719, 0.4259824642737565}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44600288493216556`, 0.43623854689045133`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44737646256399316`, 0.44737646256399166`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4469951251175411, 0.4563141653950731}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44825747525317766`, 0.46665556185252777`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44765062281920354`, 0.4745802450809229}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4487740219951139, 0.48438532911396537`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4479274367538686, 0.49169358183956613`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44889228368752354`, 0.5012741030909121}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4478064202836293, 0.508420591702546}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44860312401740615`, 0.5181113221719711}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4472936785039806, 0.5255652704190991}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4479233858158906, 0.5356910949533881}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4464200663734517, 0.5438902271729681}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44689411795186795`, 0.5547349636461127}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.445237805869667, 0.5640454589889311}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4455760751569213, 0.5758280342356444}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44381488853931284`, 0.5865172634162453}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4440433691912018, 0.5993787889102298}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.442228320430872, 0.611604061857878}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4423764293534978, 0.6256065022762494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4405573614464374, 0.6394190980934219}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44065540025168004`, 0.6545536287977484}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43887772422502913`, 0.6699143220617695}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43895482209400444`, 0.6861158829313811}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43725733151375573`, 0.7029167518305446}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43734003014104345`, 0.7200809557123447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4357538214453144, 0.7381684455239595}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43586531013717505`, 0.7561676405529196}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4344136500801403, 0.7753631206624887}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43457354978731777`, 0.7940595473054076}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4332724287875967, 0.8141752443260218}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43349696808239513`, 0.8334303995457872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4323560545411498, 0.8542800610060739}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43265847055314177`, 0.8739602861291216}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4316822122305026, 0.8953649487440489}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43207322911378676`, 0.9153437964296021}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43126190574204365`, 0.9371335659729813}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4317501759397294, 0.9572917199362313}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.431100770342929, 0.9793046283943001}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.43169319781024895`, 0.9995281568178813}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44307402095106385`, 0.0005070923599916638}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4437669188821653, 0.02077250400174336}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4432884726699627, 0.04289453302538475}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4440777719379904, 0.06306045643257814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4437198348388099, 0.08500771535194603}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4446091044071093, 0.1049602068548392}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4443599940527479, 0.12656834933869668`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4453509735803239, 0.14618862268000266`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.445196659500935, 0.16728422405993937`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44628875909522253`, 0.18644692770489135`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44621241077140106`, 0.2068459585984578}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4474020785448988, 0.2254191746870629}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4473835478715168, 0.24492838594063235`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44866357084547837`, 0.2627761265638088}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44867893320033153`, 0.2811984868319636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45003777355319385`, 0.2981864489765235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45005908857436755`, 0.3153316396914375}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45148039507785637`, 0.3313367512839284}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45147587516033033`, 0.3470372026428241}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45293833798026717`, 0.361960939195592}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45287311216176723`, 0.37609286110538376`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4543508322779484, 0.38987739313554787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45418844609776843`, 0.40238474021369774`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4556519517488789, 0.4150297892693416}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45535663615556327`, 0.42594737546059325`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4567745878047545, 0.4375245164515049}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4563141653950746, 0.4469951251175396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45765565322410945`, 0.45765565322410795`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45700475701801085`, 0.46593569665416273`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4582419380579972, 0.4759085711524403}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4573850514025742, 0.48335821709453525`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45849574320948105`, 0.4929362450558155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45742949502942315`, 0.4999929935026681}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45839928991027895`, 0.5095080753861316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45713350680780535`, 0.5166468194866717}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4579570277926127, 0.5264379676868598}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4565142584334968, 0.5341242739774558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45719534128729034`, 0.5445041920558745}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4556088777606551, 0.5531494848473459}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4561596873896528, 0.5643759339244336}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4544704203168971, 0.5743026834386998}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4549097256283802, 0.58655947965491}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4531623885269465, 0.5979816195137765}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.453513362616945, 0.6113714604203765}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45175278680130104`, 0.6243912393262804}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4520407356499447, 0.6389396532924909}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4503086482617376, 0.6535584081604175}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4505590078062931, 0.6692259187193474}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4488917120045793, 0.6853639317635702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44912852821353744`, 0.702062545158174}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44755557891444586`, 0.7195825707767913}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4478005460444619, 0.7371928983294588}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4463443414795377, 0.7559227875068819}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4466163584312864, 0.7743090913666321}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44529244390116873`, 0.7940605199393841}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4456075766209013, 0.8130822024909726}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44442540796085683`, 0.8336641579367825}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44479711770223956`, 0.8531832985003003}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4437610422440537, 0.8744102689390675}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.444200544168204, 0.8942955481546122}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44331080188246197`, 0.9159911383652551}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.443827441352216, 0.9361188638784629}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44308104581358465`, 0.9581158919151266}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4436826084054908, 0.9783689371945953}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.44307402095106385`, 1.0005070923599917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45543156467660123`, -0.00038757155786021816`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4548460143569389, 0.02182129011391507}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45561660072749594`, 0.04209515959455082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4551322435084849, 0.06420413600362775}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45598508390910625`, 0.08432397731406373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4555911937463224, 0.10617115458380683`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4565298892766225, 0.12602005869423888`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4562140118126717, 0.14743583192407753`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45724042330253445`, 0.1668907797623428}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4569880929038941, 0.18769520985739807`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4581018368789125, 0.2066260553658285}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4578962117801422, 0.22662863019732737`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45909406497441424`, 0.2448992154803204}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45891557000826694`, 0.2639021496996068}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4601908503153477, 0.2813743570392019}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4600169453566482, 0.2991805576417911}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46135896988848285`, 0.31572199753255153`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46116418701907597`, 0.33214850908382776`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4625579384073842, 0.34764415962348694`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46231434008667177`, 0.36254112411608064`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4637404889536234, 0.3769084875241153}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4634186778174207, 0.39018234344888114`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46485409815317824`, 0.4033885904068147}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4644248425791247, 0.41502653561457925`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46584370508224116`, 0.4271048714979976}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46528012903464944`, 0.43719595609472994`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4666555618525292, 0.44825747525317616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4659356966541642, 0.45700475701800936`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4672418760742444, 0.46724187607424295`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46635122171914695`, 0.4749605720216257}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4675656281654356, 0.4846391633242401}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46649927443331746`, 0.4917380289931299}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4676047639840131, 0.5011776323178996}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46636862615282476`, 0.5081245613203045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4673549625210487, 0.5176690006210998}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46596581512331914`, 0.5249459680944426}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4668303961659104, 0.5349293615098786}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4653146188503735, 0.5429848552761527}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4660622954692611, 0.553699363499218}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46445351314144007`, 0.5629071661030551}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4650955878062376, 0.5745783230417126}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46343161004647054`, 0.5852096368248951}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4639842585015915, 0.5979829503829454}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46230383443635786`, 0.6101951595662379}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4627862740248752, 0.6241347115689924}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46112615516492544`, 0.6379759621252689}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4615588743898991, 0.6530730386613397}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45995154438527663`, 0.6684986538674305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46035482987808285`, 0.6846867865586009}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45882707277651835`, 0.7015820759832838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4592199585797145, 0.7187545117955552}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45779225635212384`, 0.7369587531526578}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4581919133166874, 0.7549850362898538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45687853160714215`, 0.7743127446270024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4573000361660547, 0.7930522796013483}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45610959024201014`, 0.8133095983729646}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4565659699503632, 0.8326212790754328}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4555022537656359, 0.8536168588504757}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45600469709707997`, 0.8733647854618584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4550675881107933, 0.8949155699908574}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45562571714387295`, 0.9149714324515357}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4548120171388047, 0.936904316530506}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45543414262973525`, 0.9571472471167777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45473826410586443`, 0.9792977257854115}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.45543156467660123`, 0.9996124284421398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4662507741220904, 0.0006147626594698109}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46701160926994384`, 0.02095732083616271}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46642885435200077`, 0.04318036154134206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.467251980845225, 0.06342839683396934}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4667393691284106, 0.08546596943056281}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4676297959478677, 0.10550417973083631`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46717602661268504`, 0.12719021908522707`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4681375378494174, 0.1468980868737969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4677299712881521, 0.1680571650269837}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4687647498394469, 0.18730710331403616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46838920056670746`, 0.20775282046228305`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46949735771620277`, 0.2264100794306437}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4691378728911427, 0.24594645532421106`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4703169232201034, 0.263871593808081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46995562834384763`, 0.28229862970881864`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47119997468359265`, 0.29935334580090633`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47081708636880604`, 0.3164777870320449}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4721176065237687, 0.3325346710876585}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47169172252035063`, 0.34818646368152106`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4730355712136344, 0.3631426705623211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47254433967552106`, 0.377196544931091}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47391508513873476`, 0.39099043503909914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47333631735289544`, 0.4033904896816651}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4747145107684067, 0.41601906525736543`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.474027727675993, 0.4268024502244824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4753919476909465, 0.4383362287611458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47458024508092433`, 0.44765062281920204`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47590857115244173`, 0.45824193805799573`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4749605720216272, 0.4663512217191455}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4762323359346689, 0.47623233593466746`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4751439066669741, 0.4835062787810868}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4763414806678578, 0.4929753827908755}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4751168604399683, 0.49986233188227785`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47622719656764334`, 0.509258248891653}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47487925383587676`, 0.5162439813354054}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47589491540974643`, 0.5259133753697194}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47444439881873096`, 0.5334730829548348}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4753639216557661, 0.5437361250341392}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47383777730363896`, 0.5522884866499365}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47466533851763665`, 0.5634093965108784}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.473094359785639, 0.5732810629522613}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47383887247415535`, 0.585448527961411}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47225507260738564`, 0.5968543565312363}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47292892325734154`, 0.6101741057903511}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4713630412122711, 0.6232143248262045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47198071963062554`, 0.6377131429335932}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4704601914589517, 0.6523847979108616}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47103703229220506`, 0.6680229904979326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4695846203197122, 0.6842406448224545}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4701358027310621, 0.7009289516275187}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4687689222030541, 0.7185490458927611}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4693087894379226, 0.7361662051914485}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4680394483673877, 0.7550103705760952}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46858113625615916`, 0.7734185449000845}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4674163303592467, 0.7932928105966035}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4679716462456523, 0.8123493524919744}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4669140279951272, 0.8330578936133256}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46749350054587313`, 0.8526230456588991}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46654215682684547`, 0.8739764458323901}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4671551766071265, 0.8939173268908549}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46630638587612955`, 0.9157361284662354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4669613678556243, 0.9359277409226946}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4662092498953244, 0.9580423859313401}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.46691376461798006`, 0.9783664780906473}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4662507741220904, 1.00061476265947}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4782854122113995, -0.0002897884506480326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47763530133473886`, 0.02199916072599542}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47843743505006564`, 0.04233520846829569}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47783568645502095`, 0.06451420257530516}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4786844699646673, 0.08470122879364717}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47812057445817263`, 0.10660715289450556`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4790212068872871, 0.12652703077908584`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47848387697786304`, 0.1479889473103292}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4794405152711729, 0.16751706398577704`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47891762205889, 0.18835349243622773`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47993303858595077`, 0.2073576373941751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47941153611682463`, 0.22737630038517845`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48048671493548456`, 0.2457177251331354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4799526049018352, 0.26471891450196067`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48108631111917877`, 0.282256393521484}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4805247105646172, 0.3000411020659398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48171308748670233`, 0.31663872145315075`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4811084677827705, 0.33302236492702353`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4823447365272444, 0.3485613761380812}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4816813973755161, 0.3633931327517712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48295574704659067`, 0.3777874436569559}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48221856770575183`, 0.3909738982996538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4835183228392193, 0.4041876514208409}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48269378908098076`, 0.41571769534271885`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.484003917112181, 0.4277821114464655}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48308135734466917`, 0.4377483576666602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48438532911396687`, 0.4487740219951124}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4833582170945367, 0.45738505140257274`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4846391633242416, 0.4675656281654342}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4835062787810883, 0.47514390666697265`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48474831086751496`, 0.4847483108675135}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48351451976344223`, 0.49171098083439296`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4847040272378725, 0.5010633407874924}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48338047230268033`, 0.5078869436876887}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.484507194025298, 0.5173367073137106}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4831107786957224, 0.5245111158220307}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48416848100841264`, 0.5343983863820573}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.482720667260397, 0.5423782963919095}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4837073425508642, 0.5530008845008084}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4822324263688746, 0.5621639264737133}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48315002569070764`, 0.5737521041572065}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48167315876593886`, 0.5843706909868267}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4825269612831266, 0.5970734348434943}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4810722228621632, 0.6093036602199525}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4818699980344462, 0.6231871454909723}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4804587812531096, 0.637073833928346}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48120990735588576`, 0.6521301791407731}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4798597901263677, 0.667623963849789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4805744619795582, 0.6837865330120944}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4792986180662781, 0.7007673655035528}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47998722519198755`, 0.7179285598552856}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47879432997581695`, 0.7362303062610197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4794670327187402, 0.7542584561265172}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47836155139638187`, 0.7736906210722111}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4790280402799722, 0.7924437994547325}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4780107592021294, 0.8128081898031184}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4786801574556102, 0.8321440118372401}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47774882503568317`, 0.8532457221922621}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4784296846660188, 0.8730271520868066}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4775796541140318, 0.894680328719281}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47827999740949734`, 0.9147780844641824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.47750479693313647`, 0.9368074745598838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4782321625437038, 0.9570998486614806}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4775239506076143, 0.9793392926245672}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4782854122113995, 0.9997102115493519}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48877623020712124`, 0.0007260269963696655}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4895675372316174, 0.02110918121622958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48890886634653025`, 0.04338049457351768}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4897247211963233, 0.06367509533332073}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4890816556976408, 0.08575045555166316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48992819121822806`, 0.10584042710971653`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4892903924319713, 0.12755299469109638`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49017317676883176`, 0.1473167827890025}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48953004482880635`, 0.16849029097395832`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49045385414721127`, 0.18779892975400964`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4897945874176212, 0.20824606262212736`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4907631304697435, 0.22696301945479297`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49007682463628555`, 0.2464868431799471}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4910924301950898, 0.26447046253137685`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4903682504357551, 0.2828700898259632}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4914315407901445, 0.29997945078693466`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4906589984996338, 0.317060974396967}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4917685862224654, 0.3331657453175347}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49093794414520087`, 0.3487589298571815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49209020252513486`, 0.3637532306545668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4911930160707304, 0.37773337443223787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49238198160372737`, 0.3915526950618896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4914117578923027, 0.40386549132798394`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4926292208197434, 0.4165044691552602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4915821418694677, 0.42718990120594313`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4928179635773173, 0.43871754932798085`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4916935818395676, 0.4479274367538671}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49293624505581696`, 0.45849574320947956`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4917380289931314, 0.466499274433316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.492975382790877, 0.47634148066785637`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4917109808343944, 0.4835145197634408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4929310980146886, 0.4929310980146871}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4916122120983351, 0.49972828117261386`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49280424534797274`, 0.5090614111779942}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4914460627179096, 0.5159742889273564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4926009797135161, 0.5255746710687119}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4912211935405344, 0.533083002754269}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4923322940184034, 0.5432750418126538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4909498278116816, 0.551800342776705}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4920129914244951, 0.5628522213224123}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4906466037899024, 0.5727219932491725}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49166027209173646`, 0.5848257262265419}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4903272380141008, 0.5962537434931406}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49129218080744463`, 0.6095175453792263}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4900072189250873, 0.6226013371823836}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49092616265173694`, 0.6370535935183037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4897007162041616, 0.6517863779571353}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49057791660162337`, 0.6673882019904829}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48941981996963346`, 0.6836801297089797}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49026064727976315`, 0.7003424476099775}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48917414201152154`, 0.718045457067001}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48998472334176935`, 0.7356467714568626}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48897074192933915`, 0.7545782847469269}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48975768066414743`, 0.7729802841207641}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4888142976812705, 0.7929426565856307}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48958447000318084`, 0.8120021241802841}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48870742461129363`, 0.8327965005090301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.489467840487394, 0.8523731075065064}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4886510533809303, 0.8738076847997184}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4894087632745607, 0.8937680215685964}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4886447960800745, 0.9156615259479022}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4894068232421451, 0.9358801134823443}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48868725258209794`, 0.9580616254198148}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4894605319628159, 0.9784197500770591}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.48877623020712124`, 1.0007260269963696`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.500667302235775, -0.00018286129065046814`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49998558184725056`, 0.02213167036003352}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5007787141787293, 0.04249222011499247}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5000896378256829, 0.06468679159066812}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5008910457364941, 0.08490444356978921}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5001848858496293, 0.10681562832088999`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5010010260232841, 0.12677169421310844`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002682649221959, 0.14822829388790787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5011053003733543, 0.16779737256629698`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.500336797460178, 0.18861770400563238`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5012004398383032, 0.20766652160239596`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5003876576208777, 0.22765820243704063`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.501282983906222, 0.2460466345065447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5004182855395266, 0.265010022189469}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5013495280080545, 0.2825951402304329}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5004265490059955, 0.30033156833151325`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5013968634676205, 0.31697545112107084`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5004109458091396, 0.33330107998947095`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5014221709273811, 0.3488827404655781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5003708293800061, 0.3636480335519837}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5014232586322145, 0.3780790416438625}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5003066288541425, 0.3911925285055295}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5013988248604214, 0.4044347775690948}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002200249181573, 0.4158880190320466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5013487111525341, 0.4279707969878589}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5001140384421786, 0.4378597741967815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5012741030909136, 0.44889228368752204`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49999299350266957`, 0.45742949502942165`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.501177632317901, 0.46760476398401163`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4998623318822793, 0.4751168604399668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5010633407874938, 0.484704027237871}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4997282811726153, 0.49161221209833367`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5009364871095117, 0.5009364871095102}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4995974080229475, 0.5077207947040195}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5008032026566097, 0.5171334449075924}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4994761139134376, 0.5242862591497199}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5006700353762341, 0.5341297245387276}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4993701450639451, 0.5421069730210589}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5005434434100116, 0.5526816479031091}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49928418589588724`, 0.5618607931474954}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5004293111914627, 0.5733995131594849}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49922158736756034`, 0.5840514779566821}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5003325543782585, 0.5967055471011481}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4991842532017436, 0.608983860799176}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002568590668992, 0.622821407804706}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49917267697817796`, 0.636767612196012}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002045720348072, 0.6517822801925119}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49918609913770967`, 0.6673433947225886}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5001767306581109, 0.6834696569410302}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4992227397925138, 0.7005220386890734}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5001732004832831, 0.7176530482052925}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4992800614540698, 0.7360272559517884}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.500192878455705, 0.7540318151559942}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4993550227888439, 0.7735344999511339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002339200728476, 0.7922709515155437}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4994442962639111, 0.8127015908078238}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5002939562722493, 0.8320276816341262}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49954443523928066`, 0.8531895582236456}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5003702769069881, 0.8729682920091469}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4996519870826628, 0.894674199626695}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5004599689688057, 0.9147762670093167}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.49976355702471914`, 0.9368499736922811}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5005600072637073, 0.9571535794863396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.4998758326646908, 0.9794282262774776}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.500667302235775, 0.9998171387093495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5110909747125083, 0.000835692918467783}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5118724343216562, 0.02122050678193526}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.511171674584202, 0.04348447818409814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5119384690650371, 0.06378733914304562}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5111978025782878, 0.08584564769961647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.511956797243988, 0.10595032468981405`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5111674191246551, 0.12763633883190664`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.511925600980699, 0.1474209853773018}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5110795394351613, 0.16855881236630466`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5118439529678046, 0.18789401329906275`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5109343966722706, 0.20829693623395742`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5117120816927444, 0.22704552683657175`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5107337986344794, 0.24651750761926744`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5115317122633076, 0.2645369906174527}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5104815428240794, 0.28287840892668575`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5113064458544312, 0.3000267900664844}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5101838306391974, 0.3170454397999499}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5110421183879491, 0.33319107325974706`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5098495960888927, 0.34871888730091805`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5107470573208022, 0.3637543502893967}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5094906449011507, 0.37766924487672077`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5104321416252763, 0.3915282981426278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5091214962224551, 0.40377894815375126`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5101105735090415, 0.41645439052272804`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5087588417109158, 0.4270839602261825}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5097972994514738, 0.43864296905636957`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5084205917025475, 0.4478064202836278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5095080753861331, 0.45839928991027745`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5081245613203059, 0.46636862615282326`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5092582488916545, 0.47622719656764184`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5078869436876902, 0.4833804723026789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5090614111779956, 0.4928042453479713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.507720794704021, 0.499597408022946}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5089281274501919, 0.5089281274501904}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5076347844379134, 0.5158529983989297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5088649625411302, 0.5254415113010027}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5076324360604781, 0.5329770461037807}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5088739701320371, 0.5431484702947444}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5077119784628309, 0.5517144064243947}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.508952719465501, 0.5627381260766968}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5078668104266902, 0.5726594267138272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5090948217159058, 0.5847290229864822}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5080864521748835, 0.5962164460871371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5092908234163563, 0.6094419167369127}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5083577799258916, 0.6225897962071623}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5095292823667134, 0.637001379909046}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5086663182471345, 0.6517998270789853}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5097978403564329, 0.6673604328711431}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5089973987728686, 0.683716783051162}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.510084147069008, 0.7003389804375112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5093370612665393, 0.7181027728833436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5103765505266663, 0.7356664961483367}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5096726483473729, 0.7546532196880339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5106645306150193, 0.773021351067689}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.509993108147302, 0.7930318834464121}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5109388993516174, 0.8120621615720083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5102890596545984, 0.8328965751140682}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5111918192036317, 0.8524494048653083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5105526931295057, 0.87391515872201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.51141670061972, 0.8938576677600237}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5107775782896466, 0.9157730098813671}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5116080374307729, 0.9359800870160577}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5109584433406724, 0.9581738131828438}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5117612298720812, 0.9785269664817793}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5110909747125083, 1.0008356929184679`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.523030256527271, -0.00007174288900710173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.52235226239, 0.02221234182712299}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.523095821389032, 0.042558253986644354`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5223551667736268, 0.06471299226980652}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5230681078914394, 0.08492285763168099}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5222563961172741, 0.10678541586331437`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5229460259151352, 0.12674066685614033`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5220560514938298, 0.1481406743770787}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5227301457465318, 0.1677159671079223}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5217562846403162, 0.18847289498646974`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5224231241676444, 0.2075349514688391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5213618500342647, 0.22745798996730687`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5220302690471497, 0.24586660456039477`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5208807668967573, 0.26475817708064187`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5215601774232725, 0.2823702275221402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5203249968713693, 0.3000342625573358}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5210253443592539, 0.3167114658342959}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5197110011443395, 0.33296721868577067`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5204426013321809, 0.34858798585529593`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5190600047695505, 0.3632893981424278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5198332152583527, 0.3777643776236756}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5183977818380208, 0.3908236223831615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5192224788007814, 0.40411339569832233`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5177538014093838, 0.41552552949116495`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5186386658850198, 0.4276576434198926}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5171596547902721, 0.4375216191660914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5181113221719725, 0.44860312401740465`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5166468194866731, 0.45713350680780385`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5176690006211012, 0.4673549625210472}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5162439813354068, 0.4748792538358753}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5173367073137121, 0.4845071940252966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.515974288927358, 0.4914460627179081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5171334449075938, 0.5008032026566083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5158529983989312, 0.507634784437912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5170702813109251, 0.5170702813109237}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5158859393952001, 0.5242839117265683}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5171493009613082, 0.534138732789448}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5160690870612314, 0.5421865068553665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5173636251176621, 0.5527603858346758}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5163892972895583, 0.5620155891211949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5176984644353639, 0.5735415756181118}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5168260225489083, 0.5842710365748914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5181329608427974, 0.5969014643360132}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5173536465409745, 0.6092550424529993}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5186424468178245, 0.6230597259135076}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5179440042853434, 0.6370759337070679}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5192007265876384, 0.6520506367878417}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5185686944591058, 0.667674189905023}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5197820544364024, 0.6837557059678452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5192009103486857, 0.7008613589562496}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5203626113874614, 0.7179451495147794}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5198166648921492, 0.7363624629480658}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5209214169847285, 0.7543194660218688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5203954190694362, 0.7738545653499601}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5214407223332086, 0.7925449844746064}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5209202148117925, 0.8129971587900082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5219059974520803, 0.8322802805128607}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5213774577355151, 0.8534528434917096}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5223056511487588, 0.8731928876048404}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5217565001067384, 0.8948987938224653}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5226306161704641, 0.9149673711515278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5220491553956841, 0.9370306232400756}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.522873910259702, 0.9573066071479163}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5222492467345479, 0.9795606313445232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.523030256527271, 0.9999282571109929}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5336538853486181, 0.0009386377963161653}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.534385760827522, 0.021286071148080482`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5336792393126382, 0.04348749807213869}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5343580906986127, 0.06375979693682483}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5335584849966449, 0.08574717374526734}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.534191489194006, 0.10582857734501361`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5332920356331154, 0.12743645592154687`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5338871726153718, 0.1472055843360412}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.532882998107434, 0.1682596448507852}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5334491512251093, 0.1875875861816676}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5323378489544716, 0.20790320059381856`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5328849574441986, 0.22665334293616307`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.531667298634741, 0.24603717624971705`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5322065168201999, 0.26406760118668654`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5308872316341501, 0.2823233912520905}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5314310336060445, 0.2994926410325695}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5300195532030915, 0.3164321446649791}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5305817075471165, 0.3326089491248514}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5290927184311568, 0.3480684940376002}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5296880511465114, 0.3631454797206448}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5281416848406963, 0.3770074955856323}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5287855583698889, 0.3909179505954612}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5272070410851256, 0.40313529932567094`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5279145112610464, 0.4158708359929937}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5263331456273321, 0.42649001223030014`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5271178192984963, 0.43811576888929793`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5255652704191005, 0.44729367850397905`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5264379676868612, 0.4579570277926112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.524945968094444, 0.46596581512331764`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5259133753697208, 0.47589491540974493`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5245111158220321, 0.4831107786957209}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5255746710687134, 0.4926009797135146}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5242862591497214, 0.49947611391343616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5254415113010041, 0.5088649625411288}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5242839117265696, 0.5158859393951987}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5255205291382242, 0.5255205291382228}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5245023256877283, 0.5331601818718087}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5258048045827431, 0.543362771206339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5249259581324943, 0.5520345612201538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5262749358069322, 0.5630728881835468}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5255275052565946, 0.5730960152241199}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5269014596221694, 0.5851633541554396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5262710667773529, 0.5967438193513008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5276481205854687, 0.6099511237526734}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5271158284909235, 0.6231797707884937}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5284753869996307, 0.6375592566024648}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5280196444546884, 0.6524240021643659}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5293436665861023, 0.6679412410509568}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5289420357679671, 0.6843483714405563}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5302158406960069, 0.700918925118699}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5298463340018149, 0.7187178223829488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.531058944540704, 0.7362246330888796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5307009113123329, 0.7552312358812713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5318450088229609, 0.773539974393847}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5314796037977507, 0.7935559566710333}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.53255120745962, 0.8125267859064031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5321615283374879, 0.8333531580924409}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5331595179292676, 0.8528484809788316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5327305211774686, 0.8742936457594811}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5336561072091287, 0.8941821647613132}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5331744087452595, 0.9160652489832387}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5340306282908551, 0.936223051564127}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5334842802410876, 0.9583736530946323}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5342755700431577, 0.9786831420983219}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5336538853486181, 1.000938637796316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5458289462812018, 0.00003836358124733386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.545189274743496, 0.022237767723542665`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5458461571533008, 0.04253075319534151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5450921942139756, 0.06459257300542107}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5456813563921349, 0.0847566708817597}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5448065148617374, 0.10651954643022025`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.545335685564012, 0.12643698716658422`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5443354987513099, 0.14773242755680446`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5448136161333503, 0.1672787664379623}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5436863266295798, 0.18792869788429323`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5441237613645086, 0.2069717098456903}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5428710930977633, 0.22678849018221228`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5432799208906001, 0.24518918355079827`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.541907966229928, 0.26397918675555737`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5423022205367383, 0.28159576050196156`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5408223278743859, 0.2991676115840749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5412181412891374, 0.3158630818997489}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5396476384766291, 0.3320412926096018}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5400631639682675, 0.347695136165684}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5384257119005922, 0.3623391008476994}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5388807129592973, 0.3768625136697622}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5372060705559846, 0.38988951398537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5377210940581193, 0.4032427835656433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.536044112013256, 0.41465197044337787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5366392178914624, 0.4268612060952108}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5349979783092212, 0.43675391293567845`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5356910949533894, 0.4479233858158891}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5341242739774572, 0.4565142584334953}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.53492936150988, 0.4668303961659089}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5334730829548362, 0.47444439881872946`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5343983863820587, 0.4841684810084112}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5330830027542705, 0.49122119354053295`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5341297245387291, 0.5006700353762327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5329770461037822, 0.5076324360604767}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5341387327894493, 0.5171493009613067}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5331601818718101, 0.5245023256877268}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5344229976171342, 0.5344229976171329}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5336189923095971, 0.5426101015396504}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5349628724186845, 0.5532304496309663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5343234882755891, 0.5626170062414628}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5357239819153039, 0.5741679220846201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5352306808623921, 0.5850143220951725}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5366611610687857, 0.5976477919309352}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5362891913888395, 0.6100993444501647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.537723068311883, 0.6238864766263579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5374440732030146, 0.637979094512264}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5388566954179589, 0.6529182185603813}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.538641119056386, 0.6685957477820464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5400111594012695, 0.684627027011204}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5398301700020567, 0.7017646880961921}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5411404243075725, 0.7187872934209085}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5409672299202335, 0.7372159960792086}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5422048710184311, 0.7551045254595041}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5420154401683926, 0.7746322081488072}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5431718436600612, 0.7932502005126472}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.542945134422662, 0.8136780984237234}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5440154229342501, 0.832887695741976}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5437332667469209, 0.8540209807238344}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5447157147819799, 0.8736887267623245}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5443625055075239, 0.8953420094539473}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.545257921690931, 0.9153413342422548}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5448202415945478, 0.9373400481222904}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5456314123501096, 0.9575512173970058}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5450976987260617, 0.9797300427297823}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5458289462812018, 1.0000383635812473`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5569023204165592, 0.0010301630482457435`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.55754883189432, 0.021303365975848917`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5568721726087986, 0.04339070467346647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5574303889092018, 0.06359540307911557}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5566128658066865, 0.08546210398568872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5570898718587902, 0.10548361361968157`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5561271531688079, 0.12696633613249933`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.556531482351597, 0.1466844799103022}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5554220961870928, 0.16761160011183585`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5557639842346048, 0.18689889322649061`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5545101039964279, 0.20708925159617525`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5548018408771703, 0.2258107835752874}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5534102402977727, 0.24507540282583054`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5536665499703993, 0.2630912121828022}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5521496153324748, 0.28123907957133515`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5523879649485566, 0.29840981067670996`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5507645952884332, 0.31525866214057713`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.551005308353515, 0.33145507273258357`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5493014810993504, 0.34684757659688636`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5495675135501785, 0.36196391578059905`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5478162623306307, 0.37578861544562714`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5481325104485658, 0.3897589700149288}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5463730782791258, 0.40197384109708634`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5467651365548593, 0.4147893523805969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5450411530522095, 0.425444144840263}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5455335348458092, 0.4371678325834777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5438902271729695, 0.4464200663734502}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.544504192055876, 0.4571953412872888}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5429848552761541, 0.46531461885037206`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5437361250341405, 0.47536392165576463`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5423782963919108, 0.48272066726039553`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5432750418126552, 0.49233229401840195`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5421069730210604, 0.49937014506394367`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5431484702947458, 0.5088739701320356}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5421865068553678, 0.51606908706123}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5433627712063404, 0.5258048045827418}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5426101015396517, 0.5336189923095958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.543902619848277, 0.5439026198482757}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5433495810545593, 0.5527389798079951}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5447330362483075, 0.5638338656998071}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5443588398283284, 0.5740029780932546}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5458035185004425, 0.5861002261785441}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5455789881008447, 0.5978018850403309}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5470534494466504, 0.611012498649606}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5469442191713355, 0.6243339589132134}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5484178032970604, 0.6386921083731643}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5483874326214243, 0.653620109015294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5498322835950822, 0.6690947053862044}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5498448733433628, 0.6855362779967306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.551237302421307, 0.7020470172384468}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.55125938417233, 0.7198536010540075}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5525805506093814, 0.7372878082667547}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5525822062259095, 0.7562781138789749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5538182092512902, 0.7745056630820928}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5537735152456555, 0.794484359264301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5549150551694432, 0.8133691564822305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5548020229893077, 0.8341401269182569}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5558438054040725, 0.8535477200733903}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5556440101239167, 0.8749219257054754}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5565840492988152, 0.8947235429093017}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5562821234852069, 0.9165222920192707}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5571210662454779, 0.9365959895241531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5567042020357373, 0.958650726191752}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5574447552687036, 0.9788804337567327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5569023204165592, 1.0010301630482457`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.569480600243791, 0.00014236667582383076`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5689101671144529, 0.022207781561334287`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5694497540068247, 0.04241262683645863}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5687199454568793, 0.06433381974799343}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5691586224982547, 0.08441684311023885}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5682650203830367, 0.10603474674468971`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5686105350693156, 0.1258796183241141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5675516767136535, 0.14702858621085432`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5678136680390267, 0.16651255584979419`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5665917945488067, 0.18701814439758546`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5667821833952427, 0.20601103512123606`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5654042143938428, 0.22569018925545395`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5655376755485418, 0.24405543993374262`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5640163066254896, 0.26272013693851554`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5641107250074239, 0.28031869027145767`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5624654840081328, 0.2977840651723647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5625422632608015, 0.3144817994174359}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5608002987451612, 0.3305794483639507}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5608843623906536, 0.3462584840758509}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5590806897765883, 0.3608548733842436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5592000081483008, 0.3754283634543607}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5573769318891664, 0.38844700851916103`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5575614392181449, 0.4018759579040888}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.555766930221211, 0.41332042520408674`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5560467787309415, 0.4256298801633575}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5543317321318731, 0.43560312780348437`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5547349636461141, 0.4468941179518665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5531494848473473, 0.4556088777606537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5536993634992194, 0.46606229546925965`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5522884866499379, 0.4738377773036375}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5530008845008098, 0.4837073425508628}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5518003427767064, 0.4909498278116802}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5526816479031105, 0.5005434434100101}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5517144064243962, 0.5077119784628294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5527603858346772, 0.5173636251176607}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5520345612201552, 0.5249259581324929}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5532304496309677, 0.5349628724186831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5527389798079965, 0.543349581054558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5540608175822532, 0.5540608175822518}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5537828826576151, 0.5636261356273394}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5551998661014721, 0.5752381904145011}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5551037075408267, 0.5862341220279076}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.556581122629723, 0.5988972652161091}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.556627669218565, 0.6114639451590307}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5581299086088538, 0.6252500841138104}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5582765503830351, 0.6394213746341884}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5597697694562953, 0.6543316627612492}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5599737164172951, 0.6700519776485752}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5614278304306456, 0.6860307626297836}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5616486922308802, 0.7031777765463434}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5630385956565767, 0.7201290888320557}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5632400447339243, 0.7385372785850377}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5645460923658412, 0.7563406610048763}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.564696663286611, 0.7758219687522699}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5659045588664249, 0.7943455601373736}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5659777584141121, 0.8147051578522865}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.567078043400967, 0.8338150996670668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5670519967954225, 0.8548617189693982}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5680393305545636, 0.8744278549521515}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5678961858901864, 0.8959791561186686}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5687685778186129, 0.9158775387089363}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5684938565119395, 0.9377615043618274}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.569251968414305, 0.957874448806894}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5688340043228175, 0.9799279227709193}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.569480600243791, 1.0001423666758238`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5812159579467409, 0.0011062995872441023`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5817480354263906, 0.021272676141756073`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5811332372110264, 0.043200904859812345`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5815467489517494, 0.06330486209786264}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5807512120154699, 0.08500802407981309}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5810528033732935, 0.1049365152913353}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5800748620460168, 0.12625420806690896`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5802732073378458, 0.145888937691182}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5791148914027361, 0.16665322395046211`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.579221080012632, 0.18586898049680095`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5778890570522284, 0.20590336357752445`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5779171152707985, 0.2245679843412024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5764238228909154, 0.24368925088602988`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5763912811174781, 0.26166598222436077`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5747560981127756, 0.27968994602979314`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5746844742094573, 0.2968429541350363}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5729347113865743, 0.31359497519384427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5728497433049976, 0.3297985473050098}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5710211729425655, 0.3451291750387954}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.570952610662635, 0.36028062326763616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5690892229176852, 0.37408571503840093`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.569069999764721, 0.38812111114551173`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.567222705049076, 0.40036434144216326`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5672873699896495, 0.41327506699000693`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5655114842109095, 0.42400914360664}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5656938987719151, 0.43585612616438907`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5640454589889325, 0.44523780586966555`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.564375933924435, 0.45615968738965135`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5629071661030565, 0.4644535131414386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5634093965108797, 0.4746653385176352}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5621639264737147, 0.48223242636887315`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5628522213224137, 0.4920129914244937}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5618607931474967, 0.4992841858958858}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5627381260766982, 0.5089527194654997}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5620155891211962, 0.5163892972895568}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5630728881835482, 0.5262749358069307}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5626170062414642, 0.5343234882755876}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5638338656998084, 0.5447330362483062}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5636261356273408, 0.5537828826576138}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5649728377571264, 0.564972837757125}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5649810890957727, 0.5753236123955552}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5664215591557594, 0.587481174972196}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5666037686808416, 0.5993253697362673}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5680989308756172, 0.6125606673920718}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.568407519915787, 0.6259820224923988}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5699185114729227, 0.6403310113317582}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5703044237556103, 0.6553161160817478}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5717952402496385, 0.6707514897658429}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5722112801909696, 0.6872098048850602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.573650612432942, 0.7036562564595354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.574053776112555, 0.7214433072343801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5754159924942878, 0.738793632746816}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5757687642894315, 0.7577330063376309}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5770341433809737, 0.7758624318418521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5773049066705168, 0.7957637746824658}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5784593113361115, 0.8145410406415358}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.57862211427898, 0.8352128526987214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5796563236485549, 0.8545076171396375}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5796902615555042, 0.8757648745012959}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5805991584729914, 0.8954517050931916}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5804876072952486, 0.9171190779769681}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5812693775164337, 0.9370786716960969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5809992639293369, 0.9589904030048174}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5816547166280958, 0.9791087799010958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5812159579467409, 1.0011062995872442`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5943321880590853, 0.0002356296544782945}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5938559513584051, 0.022125291209437285`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5942561755991921, 0.042211764703347546`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5935842412588462, 0.0639524987899931}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5938559994554801, 0.08392377639933193}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5929863261687921, 0.10535953023879278`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5931370385286849, 0.12510129915380233`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5920712442229333, 0.14607010273245216`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5921108152158676, 0.16546201709836922`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5908550361455797, 0.1857940467807777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5907963814748314, 0.20470885784054402`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.589362384460798, 0.22422681383870272`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.589222064602466, 0.24253145937887133`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5876284794583286, 0.261054251247061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5874273201046435, 0.27861366147037975`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5857007894062418, 0.29596435620538536`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5854643252540067, 0.31264863633881546`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5836402975589318, 0.32866730295841234`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5833988396318615, 0.3443626000825634}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5815216814115397, 0.3589239464689747}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5813097973901941, 0.37354661807682066`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5794318986828986, 0.38658111379497223`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5792871318028153, 0.4000938054321895}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5774667625151744, 0.4116094609968527}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5774275140928912, 0.4240365549499954}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5757253702095837, 0.4341370842482005}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5758280342356458, 0.4455760751569198}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5743026834387013, 0.45447042031689566`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.574578323041714, 0.46509558780623617`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5732810629522627, 0.47309435978563763`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5737521041572078, 0.48315002569070625`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5727219932491737, 0.490646603789901}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5733995131594862, 0.5004293111914614}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5726594267138285, 0.5078668104266888}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.573541575618113, 0.5176984644353626}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5730960152241212, 0.5255275052565933}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5741679220846214, 0.5357239819153026}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.574002978093256, 0.544358839828327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5752381904145024, 0.5551998661014708}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5753236123955565, 0.5649810890957714}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5766868034846427, 0.5766868034846414}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5769797105032164, 0.5878565451880853}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.578430147517641, 0.6005742307077155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5788796337184652, 0.6132670909784669}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5803748045587819, 0.6270688916923604}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5809266306785191, 0.6413172870402295}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5824254865681713, 0.6562072416116052}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5830261796578524, 0.6719574811599799}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5844916208134942, 0.6878846565926361}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5850915575959533, 0.7050186367939452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5864920029134317, 0.7218927583167324}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5870473323238423, 0.7402504654068441}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5883574060686247, 0.7579569947478109}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.58883089775214, 0.7773562805889074}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5900313974815524, 0.7957689415936151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5903924474738718, 0.816020644089514}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5914698181485882, 0.8350104889168795}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5916938994924235, 0.8559283805324571}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5926394412417414, 0.8753693468670374}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5927072777483744, 0.8967753570917635}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5935162810356318, 0.9165467881976705}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5934129757981207, 0.9382724357797494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5940839291755404, 0.9582592572776896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5937982206567475, 0.9801443602235906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5943321880590853, 1.0002356296544783`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6068900271629107, 0.0011640294752939765`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6072870478409055, 0.021196872674631745`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6067602913111529, 0.042929701360087294`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6070148961290982, 0.06290539023325584}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6062771739676613, 0.08441109047565092}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.606395301239153, 0.10421870785458966`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6054476717169183, 0.1253405158728406}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6054377793028067, 0.14486423779714952`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6042856614877226, 0.1654387148891176}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6041592163476737, 0.18455633013108114`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6028134288198699, 0.20441259302740172`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6025855595778372, 0.22299557570488138`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6010635555073424, 0.24195726198882625`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6007537625618891, 0.259873120535725}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5990808808410237, 0.2777640530161234}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5987136519192229, 0.2948816662212502}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5969241286524869, 0.31153601851375634`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5965292623125679, 0.32773446167809905`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5946666812229441, 0.3430117219963301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5942790923417275, 0.35819258380615715`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5923959245093589, 0.37199666643267276`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5920547159474445, 0.38609902016008163`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.590210642711746, 0.3983995208634233}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5899572978072544, 0.41141563350683513`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.588216153519481, 0.4222677275341854}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5880918456991431, 0.43425654158921567`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5865172634162468, 0.4438148885393114}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5865594796549114, 0.4549097256283787}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5852096368248966, 0.4634316100464691}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5854485279614123, 0.4738388724741539}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.584370690986828, 0.48167315876593747`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5848257262265433, 0.4916602720917351}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5840514779566834, 0.4992215873675589}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5847290229864835, 0.5090948217159044}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5842710365748928, 0.5168260225489069}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.585163354155441, 0.5269014596221681}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5850143220951738, 0.5352306808623908}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5861002261785454, 0.5458035185004411}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5862341220279089, 0.5551037075408254}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5874811749721973, 0.5664215591557582}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5878565451880866, 0.5769797105032151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5892243773810077, 0.5892243773810064}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5897889788119103, 0.6012249712162601}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5912331232813185, 0.6145048228577141}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5919290431030926, 0.6280282960074637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5934046570094954, 0.6423807806488557}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5941731005786925, 0.657414526525124}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5956380722372443, 0.6728163160782471}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5964232265633823, 0.6892736815428642}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5978403782523531, 0.7056550116475531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5985920577680918, 0.7233973227402748}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5999303767966312, 0.7406572101529185}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6006054390754717, 0.7595146921544914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6018404453683123, 0.7775345423285402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.602403166220148, 0.7973234741858115}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6035166278595329, 0.815977673067439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6039383289435086, 0.8365126283878319}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.604917570044957, 0.8556756813322011}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6051758115544843, 0.8767768766862186}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6060128389351991, 0.8963273301354877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6060904544013512, 0.9178238002598932}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6067810846063889, 0.9376455357896014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6066652743957522, 0.9593751415568048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.607208390540767, 0.9793567403823056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6068900271629107, 1.001164029475294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6206387096208044, 0.0003142526687142494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6202743499705009, 0.021995827455151613`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6205225809778094, 0.041940096704068355`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6199363658140229, 0.06347015785309602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6200353893345865, 0.08330515106953026}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6192276982299943, 0.1045312547315344}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6191843363761225, 0.12414516441340666`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6181597515461337, 0.14490968010739078`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6179837889963419, 0.1641851565853383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6167520123110605, 0.18432364093633508`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6164568226842737, 0.20313708670532066`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6150338558808717, 0.22247885960567332`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6146371508211286, 0.24070157803882708`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6130465843978326, 0.2590734273132391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6125711502665956, 0.2765753360443297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6108453312892517, 0.293809229295769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6103195680608278, 0.3104657526598074}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.608500342458884, 0.3264111234151585}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6079583776960182, 0.34211354213296624`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.60609705228234, 0.35665401654599155`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6055781900074053, 0.3713229013705779}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6037343665337275, 0.3843962012621832}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6032816702876732, 0.39799660773276657`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.601520701988616, 0.40961494268871523`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6011786221456541, 0.4221709707289595}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5995676505951683, 0.43243789321334714`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5993787889102311, 0.44404336919120035`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5979816195137778, 0.4531623885269451}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5979829503829468, 0.46398425850159003`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5968543565312376, 0.4722550726073842}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5970734348434956, 0.4825269612831252}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5962537434931419, 0.4903272380140994}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5967055471011494, 0.5003325543782572}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5962164460871383, 0.508086452174882}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5969014643360144, 0.518132960842796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5967438193513022, 0.5262710667773516}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5976477919309364, 0.5366611610687844}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5978018850403322, 0.5455789881008434}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5988972652161104, 0.5565811226297217}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.5993253697362686, 0.5666037686808403}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6005742307077169, 0.5784301475176398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6012249712162614, 0.589788978811909}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6025828028887675, 0.6025828028887663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6033964518922512, 0.6154067738973215}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6048161821669432, 0.6292398390965419}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6057299850403877, 0.6435605223950138}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6071656176425377, 0.6584396309777347}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6081183950266529, 0.6742063585716201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.609527839675613, 0.69008554141949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6104634059913229, 0.7071858730217125}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.611810311043917, 0.7239810427317077}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6126795633635944, 0.7422620328119796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6139341745306945, 0.7598651963059759}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.614695963798152, 0.7791521275900114}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6158351807392332, 0.7974432599675251}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6164562361792555, 0.8175540174035969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6174631098809193, 0.836409722268542}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6179173472294933, 0.8571643091154125}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6187802676568454, 0.87646319692123}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6190477977690461, 0.8976888021351427}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6197595870247651, 0.9173140127631056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6198256862951074, 0.9388465042975634}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.620382760822788, 0.9586860152750161}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6202369966000743, 0.9803688635261484}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6206387096208044, 1.0003142526687143`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6341211731178988, 0.0012014049960298308`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.634371542901467, 0.021080981832363326`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6339519647582506, 0.04259225485877821}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6340433309327264, 0.06241894188622019}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6333931102882596, 0.08370343775729695}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6333305243737403, 0.10336884990525087`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6324533273693894, 0.12427398499816873`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.63224474126416, 0.1436652463813182}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6311490646300386, 0.16403268071126437`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6308058911525478, 0.18303115654717403`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.629506135661916, 0.2026962893456035}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6290439878661858, 0.22117778284766776`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6275617221258828, 0.239971829565293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6270012163741594, 0.25780892058164284`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6253664314786798, 0.27556445963401294`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6247338878123272, 0.29263164505727385`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6229859655080667, 0.30919236109940074`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6223137888836529, 0.32537445764881967`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6205018402610921, 0.3406093267456289}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6198283347043418, 0.3558131226819724}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6180105427777514, 0.3696343944342481}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6173789209285744, 0.38380275238825334`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.615620574229952, 0.39618582234026734`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6150770005678972, 0.4093124273071331}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6134470642791757, 0.420314305747013}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6130377234025519, 0.4324562765893167}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6116040618578793, 0.4422283204308706}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6113714604203778, 0.45351336261694364`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6101951595662392, 0.4623038344363565}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6101741057903525, 0.47292892325734015`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6093036602199539, 0.48107222286216184`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6095175453792276, 0.4912921808074432}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6089838607991773, 0.49918425320174215`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6094419167369141, 0.5092908234163549}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6092550424530006, 0.517353646540973}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6099511237526746, 0.5276481205854673}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6100993444501659, 0.536289191388838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6110124986496073, 0.547053449446649}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.611463945159032, 0.5566276692185637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.612560667392073, 0.5680989308756159}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6132670909784681, 0.5788796337184638}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6145048228577153, 0.5912331232813172}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6154067738973228, 0.60339645189225}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.616738000016159, 0.6167380000161578}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6177704698593677, 0.6303613983012303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6191467360999103, 0.644729561881864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6202443836549505, 0.6598020418701769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6216196913474825, 0.6751774330889297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6227210231721549, 0.6916173774393232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6240542763321962, 0.7079359995056972}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6251044756423624, 0.7256118499373447}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6263608959348499, 0.7427793365797662}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6273133000798978, 0.7615292925393263}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6284649143239684, 0.7794337124040986}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6292813568686618, 0.7990819384285954}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6303067758118185, 0.8176038287584466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6309571190103609, 0.8379720813010679}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6318408652127628, 0.8569912793340223}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6323020669691473, 0.8779059583715142}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6330336938599829, 0.8973054309328917}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6332887123583918, 0.9186007198047872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6338619109474622, 0.9382679284215174}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6338986825197076, 0.9597859589667715}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.634310517905299, 0.9796124060184339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6341211731178988, 1.0012014049960298`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6485545632596226, 0.00037526533243471187`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6483121742342527, 0.021826904704959828`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.648404957910165, 0.04161237924731262}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6479252869592619, 0.06291207624761819}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6478555308153544, 0.08259330912346849}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6471412675293409, 0.1035926717959327}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6469150024033525, 0.12306074018016985`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6459734021995011, 0.14360694639836444`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6455999676183709, 0.1627479473756095}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6444437751820422, 0.18268243844032478`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6439365058996778, 0.20137696348067252`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6425851367829127, 0.22053621320806008`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6419621790999895, 0.23866056257689838`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6404429917699127, 0.2568797761649266}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6397281061035751, 0.27430957187378074`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6380775203111378, 0.2914301147482781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6373006729228101, 0.3080468758768526}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6355648162729345, 0.3239279328929339}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6347623187562926, 0.3396288590417381}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6329968364914471, 0.3541631651560212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6322107776265908, 0.3688737641403465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6304794547708428, 0.38200619471306446`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6297562106718735, 0.39569450675415574`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6281281645420347, 0.40744099905531245`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6275158893088806, 0.4201311744630872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6260613110004999, 0.43059422270694514`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6256065022762508, 0.4423764293534964}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6243912393262817, 0.45175278680129966`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6241347115689937, 0.4627862740248738}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6232143248262059, 0.47136304121226974`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6231871454909738, 0.48186999803444475`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6226013371823851, 0.49000721892508586`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6228214078047073, 0.5002568590668978}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6225897962071635, 0.5083577799258903}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6230597259135089, 0.518642446817823}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.623179770788495, 0.5271158284909221}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6238864766263591, 0.5377230683118815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6243339589132146, 0.5469442191713342}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6252500841138117, 0.5581299086088525}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6259820224924, 0.5684075199157856}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6270688916923616, 0.5803748045587805}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6280282960074649, 0.5919290431030912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6292398390965431, 0.6048161821669419}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6303613983012315, 0.6177704698593665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6316483504296778, 0.6316483504296766}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6328640994489394, 0.646033969382309}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6341778387337159, 0.6609118853239003}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6354220214020377, 0.6766820612256498}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6367175924934253, 0.6925189803595005}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6379302457536343, 0.7095679898841842}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6391683592256457, 0.7262861689943487}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6402974763445176, 0.7444692492630591}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6414454966291401, 0.7619675165254338}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.642447897093091, 0.7811184611788563}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.64347998852999, 0.7992833812806703}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6443211873621909, 0.8192281058785809}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6452178655391788, 0.8379421911930569}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6458712955396941, 0.858507786491817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.646618641566268, 0.8776546690240214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6470645652110667, 0.8986743091326791}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6476533278539025, 0.9181412530828826}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6478777158531984, 0.9394557646728422}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.648302474597721, 0.9591341062593527}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6482960547055306, 0.9805911321355983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6485545632596226, 1.0003752653324347`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.663006150962925, 0.0012175645287595817`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6631068441906247, 0.020931619462062595`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6628062797652299, 0.04220588746298253}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6627389123516796, 0.06187022954817966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6621986861326923, 0.08292037621366619}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6619673239008693, 0.10242944961058535`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6611934421729774, 0.1231074339819398}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6608053087534271, 0.14235165607004074`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6598088693448373, 0.16250460652355153`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6592749450767695, 0.18136932461254834`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6580731887865785, 0.2008392948325334}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6574089929596961, 0.21920511457967337`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.65602652924814, 0.2378312540842467}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6552529666138283, 0.2555763666039145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6537229652839808, 0.27320031734280004`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.652867064437309, 0.2902054310517134}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6512321287419965, 0.306680601985088}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6503274484607141, 0.32283689469502225`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6486398230225515, 0.3380418114893782}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6477262703183364, 0.35326187427921435`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6460470193130468, 0.3671169717937266}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6451698337181462, 0.38134798721694024`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6435666859647178, 0.3938340459247668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6427744222891463, 0.4070715105628172}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6413181472253572, 0.4182466638693689}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6406596457179564, 0.4305460665893899}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6394190980934231, 0.44055736144643604`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6389396532924922, 0.4520407356499433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6379759621252702, 0.46112615516492406`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6377131429335944, 0.47198071963062416`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6370738339283474, 0.4804587812531082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.637053593518305, 0.49092616265173555`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6367676121960133, 0.4991726769781766}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6370013799090473, 0.509529282366712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6370759337070692, 0.5179440042853419}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6375592566024659, 0.5284753869996294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6379790945122652, 0.5374440732030132}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6386921083731655, 0.548417803297059}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6394213746341896, 0.5582765503830338}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6403310113317593, 0.5699185114729214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6413172870402306, 0.5809266306785178}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.642380780648857, 0.5934046570094941}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.643560522395015, 0.6057299850403864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6447295618818651, 0.6191467360999091}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6460339693823102, 0.6328640994489382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6472588100372556, 0.6472588100372543}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6486192264034297, 0.6623594766031893}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6498521985254679, 0.6777164628994555}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6512044044040277, 0.6941246543684176}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6524024807552533, 0.7103856180472657}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6536895795789649, 0.7279777689561076}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6548159031406137, 0.7450550206756237}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6559898057602068, 0.7636781795638247}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6570142737647119, 0.7814666000195877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6580360111696353, 0.8009536357881079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6589351300117449, 0.8193401155722332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6597743335395083, 0.8395206992829441}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6605306024398109, 0.858390635378106}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6611645081116688, 0.8790979846181407}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6617655766593573, 0.8983390003211831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.662177866991504, 0.919412988754518}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6626156678653888, 0.9389163618651155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6627953939025526, 0.9602038570334293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6630653983323271, 0.9798642480074088}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.663006150962925, 1.0012175645287595`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6781370077760209, 0.0004167182006837306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6780196360361086, 0.021627307528624587`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6779615468325002, 0.04124491111306258}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6776020199246383, 0.062305189821920716`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6773755128325034, 0.08182260177897337}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6767785900992619, 0.10258850519248403`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6763887796710822, 0.12189994422098448`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.675563959324103, 0.14222371974966658`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6750194729360962, 0.16121902509597474`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6739818762831459, 0.1809482386314301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6732955634366832, 0.19951252941955488`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6720670599504108, 0.21849101140925858`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6712568301705235, 0.23650596738210036`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6698672308359478, 0.254577481065393}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6689568748837282, 0.2719248497559048}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6674449473348318, 0.28894020482117566`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6664647425501994, 0.30550804685027866`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6648787317219944, 0.32133609568387217`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6638655880314576, 0.33702798066721174`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6622628848201334, 0.35157031887174983`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6612597742346225, 0.36631711776335213`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6597053949353118, 0.37952533694704743`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6587598490193287, 0.3932984400859002}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6573235022380183, 0.4051915713933363}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6564850784608673, 0.4180154461645082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6552368188672216, 0.4286941119491325}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6545536287977497, 0.44065540025167865`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6535584081604189, 0.4503086482617362}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6530730386613409, 0.4615588743898978}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6523847979108629, 0.4704601914589503}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6521301791407743, 0.48120990735588437`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6517863779571366, 0.4897007162041602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6517822801925133, 0.5002045720348057}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6517998270789866, 0.508666318247133}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6520506367878429, 0.519200726587637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.652424002164367, 0.528019644454687}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6529182185603826, 0.5388566954179576}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6536201090152952, 0.548387432621423}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6543316627612503, 0.559769769456294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6553161160817488, 0.5703044237556089}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6562072416116063, 0.58242548656817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6574145265251251, 0.5941731005786912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6584396309777358, 0.6071656176425364}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.659802041870178, 0.6202443836549492}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6609118853239015, 0.6341778387337147}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6623594766031905, 0.6486192264034285}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.663505026259636, 0.6635050262596348}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6649705088185934, 0.6792667477401337}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6661060103504983, 0.6950685394841647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6675283428097032, 0.712052237537992}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6686133895454784, 0.7286984776256925}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6699399296291069, 0.7467682279356904}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6709405312865657, 0.7641645177153533}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6721278816346625, 0.7831632507225919}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6730166920081776, 0.8012027721156102}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6740305385727945, 0.8209650068383634}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6747864817829028, 0.8395362638271315}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.675600782569615, 0.8598966879994845}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6762083312561302, 0.8788884548272654}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6768041953799382, 0.8996866737545045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6772525246012265, 0.9189904850346154}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6776170608641858, 0.9400726738740037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6778992519222155, 0.9595833890568297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.678024591564201, 0.9808017077747407}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6781370077760209, 1.0004167182006838`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6935509736139112, 0.001212660225386941}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6935063228058118, 0.020756386527163453`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6933298293092091, 0.04178873567551357}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6931153638204708, 0.06128482998533664}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6927002995077994, 0.08209778056605721}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6923190649402767, 0.10144369730961383`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.691673392817306, 0.12189392453639963`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6911317195665501, 0.14098357840318776`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6902685446736838, 0.16092381392570498`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6895766552310632, 0.17964676137204166`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6885152064158079, 0.19892579243608324`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6876880008042726, 0.21716769053870094`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6864547637328059, 0.23563260187956314`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6855126650335828, 0.25327752103147866`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6841424590831571, 0.27077891667744985`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6831121484195344, 0.2877140588269324}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6816488687037016, 0.30411484502165537`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6805636886446444, 0.32023803788450056`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6790603785439336, 0.33542592166933427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6779601526183144, 0.3506558456990201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6764780604410934, 0.36455893563042713`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6754080875171099, 0.3788473670259166}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6740144263179628, 0.39145119015391894`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6730234850422564, 0.40479568605386557`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6717877818506525, 0.4161587711745561}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6709251336924199, 0.4286134013240418}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6699143220617707, 0.4388777242250278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6692259187193488, 0.45055900780629177`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6684986538674318, 0.45995154438527525`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6680229904979338, 0.4710370322922037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6676239638497902, 0.47985979012636637`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6673882019904841, 0.49057791660162203`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6673433947225899, 0.4991860991377083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6673604328711442, 0.5097978403564316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6676741899050241, 0.5185686944591044}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6679412410509579, 0.529343666586101}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6685957477820476, 0.5386411190563847}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6690947053862056, 0.5498322835950809}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6700519776485764, 0.5599737164172938}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.670751489765844, 0.571795240249637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6719574811599809, 0.5830261796578511}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6728163160782481, 0.595638072237243}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6742063585716214, 0.6081183950266517}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6751774330889309, 0.6216196913474812}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.676682061225651, 0.6354220214020364}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6777164628994568, 0.6498521985254667}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.679266747740135, 0.6649705088185922}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.680317200093586, 0.6803172000935848}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6818489739287422, 0.6966820080632508}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6828724065789272, 0.7128922973203394}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.684329088821265, 0.7303884752997852}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6852882062790205, 0.7473811149727123}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6866222446029346, 0.7658649812736427}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6874861772747386, 0.7835415105980843}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6886593327250485, 0.8028550278211688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6894035714193658, 0.8211086118749495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6903863835924704, 0.8410897210092353}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6909922440995484, 0.8598113011442433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6917630286224196, 0.8803003593478913}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6922168836275965, 0.8993822512237977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6927605710959469, 0.9202251140329466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.693053046460021, 0.9395624878978326}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6933601020684159, 0.9606110237511011}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6934853837045998, 0.9801018061784613}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6935509736139112, 1.001212660225387}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7093585830905391, 0.00043767887330402474`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7093633316467233, 0.021406406575785537`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7091653056470238, 0.04085435496972216}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7089328203093131, 0.06167625933676991}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7085675489413572, 0.08102704715148955}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7081043245815195, 0.10156249091919867`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7075759332212597, 0.12071360558627958`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7068931862623464, 0.14081995742344322`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7062093731184714, 0.1596651161228408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7053238496766308, 0.17919604916326223`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7044965851521795, 0.19762503788077812`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7034315838636418, 0.21643162976266736`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7024779306546168, 0.23433164621510089`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7012643704640722, 0.25226599445150016`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.700207283316049, 0.2695250470316495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6988845780037094, 0.28644705091623907`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6977534902717776, 0.3029598743273484}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6963699285473158, 0.3187475635189977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6952008905778008, 0.33442423137187255`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6938131862554305, 0.34898744964393963`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6926483080776549, 0.36376433988558954`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6913200098557568, 0.3770606961942373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6902060012262126, 0.39091271441302233`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6890045652437748, 0.4029636066659475}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6879902780005281, 0.4159157347952731}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6869828213453937, 0.4268192327052063}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6861158829313824, 0.4389548220940031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6853639317635715, 0.4488917120045779}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6846867865586022, 0.4603548298780815}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6842406448224557, 0.4695846203197109}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6837865330120956, 0.4805744619795569}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.683680129708981, 0.48941981996963213`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6834696569410315, 0.5001767306581094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6837167830511631, 0.5089973987728673}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6837557059678464, 0.519782054436401}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6843483714405574, 0.5289420357679657}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6846270270112051, 0.5400111594012682}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6855362779967318, 0.5498448733433615}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6860307626297847, 0.5614278304306443}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6872098048850613, 0.5722112801909682}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6878846565926373, 0.5844916208134927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6892736815428654, 0.596423226563381}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6900855414194912, 0.6095278396756117}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6916173774393244, 0.6227210231721537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6925189803595018, 0.636717592493424}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6941246543684189, 0.6512044044040265}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.695068539484166, 0.6661060103504971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.696682008063252, 0.681848973928741}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6976235072400584, 0.6976235072400572}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.6991851150995305, 0.7145318970324137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7000844009315266, 0.7311136199291959}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7015429431391558, 0.749060572584595}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7023661283012141, 0.7663615330701457}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7036796496095674, 0.785199310604125}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7043990810673934, 0.8031190610286354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7055347019124091, 0.8226909654656831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7061286726795598, 0.8411238353948336}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7070617879823514, 0.8612723238303452}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7075139053118993, 0.8801121377849344}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7082270846877378, 0.9006834158969951}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7085255080400937, 0.9198259501213234}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7090073671997555, 0.9406717080432632}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7091440839827383, 0.9600153674788781}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7093883248119854, 0.9809924437113636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7093585830905391, 1.000437678873304}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7256866939029222, 0.001187722533331382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7255067891644874, 0.020563307525830247`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7254536652489828, 0.041358609394233005`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7251088932904192, 0.06068759550255414}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7248273866279156, 0.08126995687820279}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7243197823079285, 0.10045286877974692`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7238193556196715, 0.12068366514713023`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7231542345503184, 0.1396179754863061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7224493412292571, 0.15935545024383954`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7216358900749053, 0.17793497548871795`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7207468500966163, 0.19703445613638787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7197988821168111, 0.21514993802674165`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7187528823639492, 0.23346612598319955`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7176896456266897, 0.25100752610930993`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7165216666586445, 0.26839952840314135`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7153685426526115, 0.2852605353966367}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7141219499056354, 0.30160015559056824`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7129108330895804, 0.31768523244857544`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7116373224292629, 0.3328686397248801}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7104064424345284, 0.3481025545243687}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7091650242153721, 0.3620647410496529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7079579835531996, 0.37640390400802404`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7068127557297843, 0.38913435753958864`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7056766282721167, 0.4025785022431198}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7046932492391993, 0.4141354594800113}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7036757289791297, 0.4267374573594602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7029167518305458, 0.43725733151375434`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7020625451581753, 0.44912852821353605`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7015820759832851, 0.45882707277651696`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.70092895162752, 0.47013580273106076`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.700767365503554, 0.47929861806627677`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7003424476099788, 0.4902606472797618}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7005220386890746, 0.49922273979251247`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7003389804375124, 0.5100841470690066}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7008613589562508, 0.5192009103486843}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7009189251187002, 0.5302158406960056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7017646880961933, 0.5398301700020554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.702047017238448, 0.5512373024213056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7031777765463446, 0.5616486922308789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7036562564595366, 0.5736506124329407}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7050186367939464, 0.585091557595952}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7056550116475542, 0.5978403782523518}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7071858730217138, 0.6104634059913215}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7079359995056985, 0.6240542763321949}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7095679898841855, 0.6379302457536331}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.710385618047267, 0.6524024807552521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7120522375379932, 0.667528342809702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7128922973203407, 0.682872406578926}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7145318970324149, 0.6991851150995294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7153529669327353, 0.7153529669327341}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7169114153991196, 0.7327458840436644}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.717677264682891, 0.7496622428337755}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7191092994972542, 0.7680009624972227}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7197895731690883, 0.7855736177281633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7210590564714258, 0.8047091899029507}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7216292843581196, 0.8228372585683105}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7227086811945584, 0.8426158978801085}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7231498376213972, 0.8611956330943721}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7240192510093597, 0.8814648609939633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7243170856465583, 0.9003931220359181}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7249631413279206, 0.9210048232853458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7251074663840027, 0.940180595737771}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7255222739238143, 0.9609917041951247}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7255063467246416, 0.9803161602905859}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7256866939029222, 1.0011877225333314`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7421244490938412, 0.0004381515875783567}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7422438305453405, 0.021173578847862876`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7419213479033143, 0.04045678423915684}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7418170679704351, 0.06105045136615493}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7413348429977007, 0.0802385175304059}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7410147421946103, 0.10055514026479412`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7403758728673245, 0.11954882022549584`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7398523140058026, 0.13945073911969783`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.739063391687096, 0.15814760793867014`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7383539650867494, 0.1774943484851147}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7374257375467586, 0.19578880916926367`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7365541493672036, 0.2144383088579412}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7355022919637186, 0.23222298999219165`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7344992754158814, 0.2500351431197481}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7333451385632829, 0.2672041904017779}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7322491668173475, 0.28404729713669635`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7310203201236053, 0.30050197168859333`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7298778453220464, 0.316262422385964}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7286082003545672, 0.3319191564040489}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7274731162300418, 0.3465141525590451}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7262023990350515, 0.36131472835154016`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7251344526721871, 0.37470701763128633`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7239068352936795, 0.38862984691098185`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7229688222374933, 0.400842437590289}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7218306260751082, 0.4139131530696759}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7210844024415216, 0.425041046631883}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7200809557123459, 0.4373400301410421}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7195825707767927, 0.44755557891444453`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7187545117955565, 0.45921995857971315`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7185490458927625, 0.4687689222030528}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7179285598552868, 0.4799872251919862}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7180454570670022, 0.4891741420115202}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7176530482052937, 0.5001732004832817}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7181027728833448, 0.5093370612665381}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7179451495147806, 0.5203626113874601}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.71871782238295, 0.5298463340018137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7187872934209097, 0.5411404243075711}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7198536010540088, 0.5512593841723287}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.720129088832057, 0.5630385956565753}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7214433072343813, 0.5740537761125537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7218927583167336, 0.5864920029134305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.723397322740276, 0.5985920577680905}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.723981042731709, 0.6118103110439158}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.725611849937346, 0.6251044756423612}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.72628616899435, 0.6391683592256445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7279777689561089, 0.6536895795789637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7286984776256937, 0.6686133895454773}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7303884752997865, 0.6843290888212639}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7311136199291971, 0.7000844009315254}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7327458840436656, 0.7169114153991184}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7334377133814567, 0.7334377133814555}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7349642826782427, 0.7512580817495297}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.73559032937119, 0.7684733108026321}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7369721429667049, 0.7871484386802872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7375055640408205, 0.8049580472778529}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7387122860796574, 0.8243398452398718}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.739131661459758, 0.8426436096121025}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7401409220567574, 0.8625821673830617}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7404297277497788, 0.8812786823833659}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.741226085782716, 0.901626715083061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7413720373207842, 0.9206158094271256}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7419459159730459, 0.9412304726235882}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7419403378170385, 0.9604139830818261}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7422871163778129, 0.9811567722354383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7421244490938412, 1.0004381515875784`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7592878094027184, 0.0011444901396948281`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7589868361008689, 0.02036036690444664}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7590518484765214, 0.04093214301237694}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7585968183147803, 0.06010148851334631}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.758451449917381, 0.08046812982124271}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7578434210817476, 0.0994944786362078}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.757498145044923, 0.11952186378012516`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7567413266352218, 0.13830616826580286`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7562112702932975, 0.15785775260508106`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7553135756281821, 0.17629797470254954`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.754619266167858, 0.19523519186204935`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7535930130923835, 0.213226994504978}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7527612197383218, 0.23141157178762858`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7516238745074202, 0.24885059186267136`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7506883655843364, 0.2661493864091635}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7494631817227597, 0.28293554057410353`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7484651598152361, 0.29922835837231915`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7471815208757098, 0.3152724700997508}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7461694598683043, 0.3304629586760778}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7448627095154535, 0.34569563802217973`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.743891316794709, 0.3597246897609436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7426018704628509, 0.3741068261433132}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7417299619539502, 0.3869670271978754}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7405015604446245, 0.4005005364078798}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7397887835467722, 0.41224922671809516`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.738665879593836, 0.42498601154222243`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7381684455239609, 0.43575382144531305`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7371928983294601, 0.44780054604446057`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7369587531526591, 0.4577922563521225}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7361662051914497, 0.46930878943792126`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.736230306261021, 0.4787943299758156}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7356467714568639, 0.489984723341768}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7360272559517896, 0.49928006145406845`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7356664961483379, 0.510376550526665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7363624629480671, 0.5198166648921478}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7362246330888809, 0.5310589445407027}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7372159960792098, 0.5409672299202322}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7372878082667559, 0.55258055060938}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7385372785850389, 0.563240044733923}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7387936327468172, 0.5754159924942864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7402504654068455, 0.5870473323238411}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7406572101529197, 0.5999303767966299}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7422620328119809, 0.6126795633635932}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7427793365797675, 0.6263608959348487}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7444692492630605, 0.6402974763445164}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7450550206756249, 0.6548159031406126}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7467682279356916, 0.6699399296291056}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7473811149727136, 0.6852882062790194}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7490605725845962, 0.7015429431391546}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7496622428337766, 0.7176772646828897}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7512580817495309, 0.7349642826782415}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.751814677918513, 0.7518146779185119}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7532854253977053, 0.7700084973858414}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7537682505864305, 0.787488396673749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7550810497103673, 0.806448805017737}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7554666395744081, 0.8244627552777343}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7565967587905411, 0.8440439334640626}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7568665407869831, 0.86249308292042}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7577964782498212, 0.8825494722237774}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7579362152870672, 0.901334912691117}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7586546654566866, 0.921724246852838}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7586538513543316, 0.9407485617622531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7591547407201569, 0.9613327115443602}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.759006074567511, 0.9805001756309434}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7592878094027184, 1.0011444901396949`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7762908542233644, 0.0004189462367607969}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7765141315921575, 0.020937771870330666`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.776085536003057, 0.04006700947658674}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7761060356778516, 0.06045039326720688}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7755306302659363, 0.07948553725650137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7753571281571328, 0.09960230732754942}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7746369649564779, 0.11844724789597347`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.774282393534937, 0.1381643827071382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7734228092638766, 0.1567203873856458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.772904842796689, 0.17590280064475808`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7719150658551267, 0.19406866875730067`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7712568547734049, 0.21258053539026978`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7701507050803214, 0.23025404116872455`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7693816140941201, 0.24796225963781765`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7681781770712316, 0.2650433407269244}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7673343296475412, 0.28182366246846613`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.766058443265374, 0.29821972365495125`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7651828301102025, 0.31396584020616425`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7638651901852371, 0.3295992966266482}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7630070797274147, 0.34423468415574354`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7616837596773419, 0.359052419996303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7608971778345094, 0.3725439821335848}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.759608393592894, 0.38652776729134664`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.758949539900599, 0.39889938890263127`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7577375830301136, 0.41207559661767645`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.757261228194649, 0.42341887506155845`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.756167640552921, 0.4358653101371737}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7559227875068832, 0.44634434147953644`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7549850362898551, 0.4581919133166861}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7550103705760965, 0.46803944836738637`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7542584561265184, 0.4794670327187389}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7545782847469281, 0.4889707419293378}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7540318151559954, 0.5001928784557037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7546532196880352, 0.5096726483473716}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.75431946602187, 0.5209214169847272}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7552312358812725, 0.5307009113123317}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7551045254595053, 0.5422048710184298}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7562781138789761, 0.5525822062259081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7563406610048775, 0.5645460923658399}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7577330063376322, 0.5757687642894301}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7579569947478122, 0.5883574060686235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7595146921544926, 0.6006054390754705}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7598651963059773, 0.6139341745306933}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7615292925393277, 0.6273133000798967}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.761967516525435, 0.6414454966291389}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7636781795638259, 0.6559898057602057}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7641645177153545, 0.6709405312865646}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.765864981273644, 0.6866222446029335}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7663615330701469, 0.7023661283012129}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7680009624972239, 0.7191092994972531}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7684733108026334, 0.7355903293711888}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7700084973858426, 0.7532854253977042}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.770426728024945, 0.7704267280249439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7718227279590801, 0.7889437893098983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7721617935766185, 0.806656057500361}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7733917547714895, 0.8258551264092224}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7736313541002325, 0.8440430315039442}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.774675819630444, 0.8637814234694422}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7747999811336178, 0.8823478922717082}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7756459431770746, 0.902484507095757}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7756424855410156, 0.9213330908064362}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7762824146049603, 0.9417302995069835}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7761424228168585, 0.9607660284999068}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7765734364507522, 0.9812897869540769}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7762908542233644, 1.0004189462367608`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7941900178977829, 0.0010852318290709847`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7937847702366468, 0.02015516899632455}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7939593563776206, 0.04052425683810214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7934157755103688, 0.059546860970127985`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.793404414425297, 0.07971955873162942}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.792722625273976, 0.0986011994855494}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7925363143013145, 0.1184475258373562}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7917193470914317, 0.13709242818129358`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7913732387053313, 0.15648056739872282`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7904275306724627, 0.1747905755375785}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7899415341828581, 0.19358743020386}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7888775568917099, 0.21146279350092595`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7882770098135767, 0.22953630604589276`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7871099307059303, 0.24687792802463493`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7864261797388452, 0.2641017255742114}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7851764270042102, 0.2808152845206958}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7844471132184455, 0.29707606342287096`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7831406762509325, 0.3130782585659083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7824094884130994, 0.32828597874178195`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7810777643716078, 0.3435128237101303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7803934280940027, 0.3576131780304149}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7790724350813634, 0.3720297356746262}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7784867652907648, 0.38501752861563354`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7772156006861783, 0.3986278206181026}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7767805752959068, 0.41055900028133463`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.775599111638168, 0.42341420205400365`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.77536312066249, 0.434413650080139}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7743090913666334, 0.44661635843128505`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7743127446270037, 0.4568785316071408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7734185449000859, 0.4685811362561578}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7736906210722124, 0.47836155139638054`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7729802841207655, 0.48975768066414616`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7735344999511351, 0.49935502278884264`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7730213510676902, 0.5106645306150179}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7738545653499614, 0.5203954190694349}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7735399743938483, 0.5318450088229597}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7746322081488084, 0.5420154401683914}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7745056630820941, 0.5538182092512889}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7758219687522712, 0.5646966632866097}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7758624318418534, 0.5770341433809724}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7773562805889087, 0.5888308977521388}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7775345423285415, 0.6018404453683109}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7791521275900126, 0.6146959637981507}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7794337124040999, 0.6284649143239672}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7811184611788576, 0.6424478970930899}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7814666000195889, 0.6570142737647107}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7831632507225932, 0.6721278816346614}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7835415105980856, 0.6874861772747375}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7851993106041262, 0.7036796496095663}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7855736177281645, 0.7197895731690872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7871484386802884, 0.7369721429667038}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7874883966737503, 0.7537682505864294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7889437893098994, 0.771822727959079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7892233328485149, 0.7892233328485136}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7905307004032707, 0.808017609350528}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7907282149639642, 0.8259320120774353}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.79186636241085, 0.8453276651341813}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7919644400924456, 0.863661343873256}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7929187674197455, 0.8835192564611537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7929037684078504, 0.9021770878286665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.793665343081733, 0.9223604585893159}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7935269081085626, 0.9412482829567137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.794091598394317, 0.9616236125869756}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7938222237088108, 0.9806485515498072}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7941900178977829, 1.001085231829071}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8116819277053506, 0.0003815237310866753}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8119962693154024, 0.02070721885289659}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8114813979302282, 0.0396981812055415}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8116197738537037, 0.05989567477862383}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8109754895525996, 0.07879265679358649}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8109472090743534, 0.09873449715355756}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.810174508671665, 0.11744428237099318`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8099925260340419, 0.1370015895957848}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8090953673265449, 0.15542884248656477`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8087767384555703, 0.17447127809223795`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8077625777163508, 0.19251882555780564`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8073290319192813, 0.21091599020681176`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8062094378766784, 0.22848630063610523`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8056879380661501, 0.24611110827200738`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8044791798366479, 0.26310938511687537`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8039023025360509, 0.27984389840468515`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8026257727699826, 0.2961831207758466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8020317038838183, 0.31192710690000536`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8007140098430977, 0.3275351189786439}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8001459392465158, 0.3422171282718469}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7988184872860143, 0.35704546280728755`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7983232141208859, 0.37063553016749906`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7970211428765782, 0.3846690661207159}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7966467913852996, 0.3971912782620215}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7954071879239519, 0.41045718975613343`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7952000860496043, 0.42199958243398844`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.794059547305409, 0.4345735497873165}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7940605199393853, 0.44529244390116746`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7930522796013496, 0.4573000361660534}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7932928105966048, 0.46741633035924535`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7924437994547339, 0.4790280402799709}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.792942656585632, 0.4888142976812692}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.792270951515545, 0.5002339200728463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7930318834464134, 0.5099931081473008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7925449844746077, 0.5214407223332074}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7935559566710345, 0.5314796037977495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7932502005126484, 0.5431718436600599}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7944843592643023, 0.5537735152456543}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7943455601373748, 0.5659045588664235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7957637746824671, 0.5773049066705155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7957689415936163, 0.5900313974815511}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7973234741858127, 0.6024031662201468}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7974432599675264, 0.6158351807392319}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7990819384285966, 0.6292813568686606}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.7992833812806716, 0.6434799885299888}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8009536357881091, 0.6580360111696342}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8012027721156114, 0.6730166920081765}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8028550278211701, 0.6886593327250474}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8031190610286367, 0.7043990810673922}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.804709189902952, 0.7210590564714247}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8049580472778541, 0.7375055640408194}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8064488050177381, 0.755081049710366}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8066560575003622, 0.7721617935766174}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8080176093505291, 0.7905307004032696}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8081608356315886, 0.8081608356315875}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8093705825452888, 0.8271906143493464}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8094313183627376, 0.8452790228528227}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8104732731435789, 0.8648335810583341}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8104367037142236, 0.8832869555188092}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8113006533111764, 0.9032308506466654}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8111551946222149, 0.92195601604774}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8118358421261802, 0.9421564054944807}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8115727295054072, 0.9610612378855643}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.812068956792885, 0.9813881805711213}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8116819277053506, 1.0003815237310867`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8302052242678221, 0.001012580979419225}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8297139247854396, 0.01995472172414408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8299872245905889, 0.04014789578743651}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.829377268069298, 0.05904112756756315}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8294941322483911, 0.07904719435131885}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8287647533808493, 0.0978004427911477}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8287362471537815, 0.11749305229883208`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8278892381972933, 0.136013493120565}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8277299462775696, 0.15526492116876683`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8267700972700852, 0.1734578892609808}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8264985765728518, 0.19213970690265716`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.825434218443769, 0.20990956021625035`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8250734958994016, 0.2278949457847842}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8239170693079223, 0.24514728993771454`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8234950500872006, 0.26231549552777167`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8222635896395213, 0.2789611410796702}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8218132058293192, 0.295204493906046}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8205285986209268, 0.3111653711662081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8200875062116848, 0.3263988661498039}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8187763657066223, 0.3416158112715378}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8183860046388929, 0.3557887880528765}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8170790095075112, 0.3702306237543066}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8167828946687229, 0.38333924996578067`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8155134907630137, 0.3970119731535678}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8153547122238854, 0.4091104310121079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.814157170770114, 0.42206474659603094`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8141752443260232, 0.4332724287875954}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.813082202490974, 0.4456075766209}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8133095983729659, 0.45610959024200887`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8123493524919758, 0.467971646245651}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8128081898031199, 0.4780107592021281}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8120021241802855, 0.48958447000317956`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8127015908078251, 0.49944429626390985`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8120621615720096, 0.5109388993516162}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8129971587900096, 0.5209202148117912}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8125267859064045, 0.5325512074596188}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8136780984237247, 0.5429451344226608}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8133691564822318, 0.554915055169442}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8147051578522878, 0.5659777584141109}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.814541040641537, 0.5784593113361103}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8160206440895154, 0.5903924474738705}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8159776730674402, 0.6035166278595315}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8175540174035981, 0.6164562361792544}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.817603828758448, 0.6303067758118173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8192281058785822, 0.6443211873621898}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8193401155722345, 0.6589351300117438}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8209650068383647, 0.6740305385727934}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8211086118749509, 0.6894035714193647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8226909654656844, 0.705534701912408}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8228372585683117, 0.7216292843581186}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.824339845239873, 0.7387122860796563}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8244627552777355, 0.755466639574407}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8258551264092236, 0.7733917547714884}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8259320120774365, 0.7907282149639631}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8271906143493476, 0.8093705825452877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8272024144817847, 0.8272024144817836}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8283101798363894, 0.846430225500552}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8282412579850408, 0.8646665578661131}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8291868956662906, 0.8843464634658845}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.829024717990028, 0.9028953996559977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.829801906932239, 0.9228955032372752}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8295366738233082, 0.941665695384971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8301433080476869, 0.961856661750899}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.829767632861172, 0.9807577236693497}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8302052242678221, 1.0010125809794193`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8481032025755325, 0.0003278409334163041}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8484945682400954, 0.02048928819511436}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8479137571912981, 0.03936162670263412}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8481605796632393, 0.05940271138329355}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8474712746515539, 0.0781802936664906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8475830230805861, 0.09797676006998902}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8467851603933583, 0.11656891727563316`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8467743153846924, 0.13599539433671648`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8458703704736523, 0.15430978044190402`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8457527503680817, 0.17323989533027664`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8447481974255294, 0.19118287279286914`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8445433666585753, 0.2094906954268119}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8434471985706435, 0.22696884144327575`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8431788535006193, 0.2445321707799789}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.842004077933874, 0.26145528771209253`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8417002732251468, 0.2781612289629004}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8404642709919405, 0.29444716030278845`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8401573239287954, 0.31020022924313656`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8388819325574643, 0.32578156437832273`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8386078356945578, 0.34051412731497205`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8373190153121182, 0.35534648835898797`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8371162147786972, 0.36903069028312263`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8358431777171168, 0.3831017492430254}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8357506484203155, 0.39576128369588975`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8345243980643426, 0.40909906229902554`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8345790712536454, 0.420818410967499}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8334303995457886, 0.4334969680823939}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8336641579367838, 0.4444254079608556}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8326212790754342, 0.45656596995036197`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8330578936133269, 0.46691402799512594`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8321440118372414, 0.47868015745560893`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8327965005090314, 0.48870742461129235`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8320276816341275, 0.5002939562722479}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8328965751140696, 0.510289059654597}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8322802805128621, 0.521905997452079}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8333531580924421, 0.5321615283374865}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8328876957419773, 0.5440154229342488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8341401269182582, 0.5548020229893065}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8338150996670681, 0.5670780434009657}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8352128526987227, 0.5786221142789787}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8350104889168807, 0.591469818148587}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8365126283878331, 0.6039383289435074}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8364097222685433, 0.6174631098809181}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8379720813010693, 0.6309571190103597}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8379421911930582, 0.6452178655391776}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8395206992829454, 0.6597743335395072}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8395362638271329, 0.6747864817829017}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8410897210092366, 0.6903863835924694}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8411238353948349, 0.7061286726795587}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8426158978801097, 0.7227086811945573}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8426436096121037, 0.7391316614597568}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8440439334640638, 0.75659675879054}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8440430315039454, 0.7736313541002314}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8453276651341824, 0.7918663624108488}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.845279022852824, 0.8094313183627366}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8464302255005531, 0.8283101798363883}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8463178071465056, 0.8463178071465045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8473235003147123, 0.8657102046508783}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.847134156086558, 0.8840702974167463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8479872026799854, 0.9038457499603505}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8477103691539777, 0.9224678622248763}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8484078391818405, 0.9424977301942373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8480352409717623, 0.9612921430429987}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8485777787393837, 0.9814500889423777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8481032025755325, 1.0003278409334162`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8671328618062034, 0.0009293960756877906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8665743241476274, 0.01976532687450582}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8669339726235797, 0.039813982517634225`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8662795017938749, 0.05859874005019041}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8665160594239927, 0.07846973633378583}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8657640383610594, 0.09711443226447951}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8658882293828821, 0.11668442004693828`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8650391647988527, 0.135098760993913}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8650644883543348, 0.1542433463597378}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8641213832274027, 0.17233565977479787`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8640644182219829, 0.19093015694801915`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.863033224447183, 0.2086083166499489}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8629139577894813, 0.22653003904774208`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.861804047594108, 0.2437036673314445}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8616461189652418, 0.26083623596926603`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8604706872131129, 0.27742052434848496`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.860301418268638, 0.29366054779739226`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8590777033430076, 0.3095818975525939}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8589277650376109, 0.3248480721413231}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.857676961701118, 0.34005146203803727`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8575795423860648, 0.35429561177610436`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8563262866708539, 0.368753140131731}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8563156685116542, 0.38197199187442965`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8550870128009359, 0.39569146928774146`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8551965525467289, 0.40793718495578896`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8540204236076534, 0.420969121483013}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8542800610060752, 0.43235605454114856`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8531832985003016, 0.44479711770223834`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.853616858850477, 0.4555022537656347}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8526230456589005, 0.4674935005458719}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8532457221922635, 0.4777488250356819}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8523731075065077, 0.4894678404873927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.853189558223647, 0.49954443523927944`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8524494048653095, 0.5111918192036303}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8534528434917109, 0.5213774577355139}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8528484809788329, 0.5331595179292664}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8540209807238357, 0.5437332667469196}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8535477200733916, 0.5558438054040713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8548617189693996, 0.5670519967954212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8545076171396389, 0.5796563236485537}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8559283805324585, 0.5916938994924222}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8556756813322024, 0.6049175700449558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8571643091154137, 0.6179173472294922}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8569912793340236, 0.6318408652127616}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8585077864918184, 0.645871295539693}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8583906353781073, 0.6605306024398098}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8598966879994857, 0.675600782569614}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8598113011442446, 0.6909922440995474}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8612723238303466, 0.7070617879823503}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8611956330943733, 0.7231498376213962}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8625821673830629, 0.7401409220567564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8624930829204212, 0.7568665407869821}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8637814234694433, 0.774675819630443}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8636613438732571, 0.7919644400924446}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8648335810583352, 0.8104732731435779}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8646665578661142, 0.8282412579850397}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8657102046508793, 0.8473235003147113}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8654828656304412, 0.8654828656304402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8663902513360342, 0.8850101049979406}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8660915895752735, 0.9034715378115122}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8668591790822631, 0.9233160753839906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8664803016414864, 0.9419905100464976}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8671080611358798, 0.9620265728389261}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8666419707787459, 0.9808256774100729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8671328618062034, 1.0009293960756878`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8853513449824706, 0.0002602120778473412}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8858050914850355, 0.020290437150451913`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8851785422981958, 0.0390668581579595}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8855225864649239, 0.058984859111477286`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8848111181159499, 0.07766489755903579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8850547560814874, 0.09734898110702814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8842572423430916, 0.11584408406617296`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8844120520708039, 0.13517164627712408`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8835294042215477, 0.1533919575242433}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8836094438986324, 0.17223970105311487`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8826449876066089, 0.1900945279180312}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8826670451602783, 0.2083399311919092}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8816269426778969, 0.2257392707811566}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8816107555346229, 0.2432637920884749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8805044086815796, 0.26012127378388156`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8804727505892854, 0.27681571380122655`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8793130971295117, 0.2930532346253883}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8792916123505599, 0.30882547879499483`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8780952103712023, 0.32437960013772477`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8781118737644117, 0.3391645578210501}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8768986638843568, 0.3539943629624991}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.876982769205646, 0.3677653003941877}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8757754225224113, 0.38186089893561775`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8759560597430736, 0.3946406081128735}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8747788677482617, 0.4080309144492211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8750829447681843, 0.4199004741541083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8739602861291229, 0.43265847055314055`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8744102689390688, 0.4437610422440525}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8733647854618597, 0.45600469709707875`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8739764458323914, 0.46654215682684425`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8730271520868079, 0.47842968466601754`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8738076847997197, 0.488651053380929}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8729682920091483, 0.5003702769069869}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8739151587220113, 0.5105526931295045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8731928876048417, 0.5223056511487576}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8742936457594823, 0.5327305211774673}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8736887267623257, 0.5447157147819787}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8749219257054768, 0.5556440101239155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8744278549521528, 0.5680393305545623}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8757648745012973, 0.579690261555503}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8753693468670387, 0.5926394412417402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.87677687668622, 0.6051758115544831}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8764631969212313, 0.6187802676568441}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8779059583715155, 0.632302066969146}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8776546690240228, 0.6466186415662668}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8790979846181419, 0.6611645081116677}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8788884548272667, 0.6762083312561291}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8803003593478925, 0.6917630286224185}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8801121377849357, 0.7075139053118982}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8814648609939645, 0.7240192510093586}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8812786823833672, 0.7404297277497777}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8825494722237786, 0.7577964782498201}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8823478922717094, 0.7747999811336168}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8835192564611548, 0.7929187674197444}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8832869555188104, 0.8104367037142225}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8843464634658856, 0.8291868956662896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8840702974167474, 0.847134156086557}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8850101049979417, 0.8663902513360332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8846789948468315, 0.8846789948468305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.885495243221577, 0.9043146414218647}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8850999899651739, 0.9228565323361685}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8857922004659101, 0.9427465821877714}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8853252972294349, 0.9614537912960134}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.885895849384387, 0.981474890838532}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8853513449824706, 1.0002602120778474`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9047674799866975, 0.0008386533872581509}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9041605889687903, 0.019592550494637612`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9045932606122767, 0.039531511674935446`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9039153942760481, 0.05823135623973517}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9042610522028779, 0.07800193834280872}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9035097761509336, 0.09656058308716832}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9037784514483977, 0.1160417112405287}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9029529527041361, 0.13437089400475904`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9031566257059205, 0.1534406495898114}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9022580137160577, 0.17145110756948084`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9024107758954367, 0.18998753329032483`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9014424417100986, 0.20758997487907033`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9015606619793163, 0.22547333714338927`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.900528651054919, 0.24258062590480628`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.900631068938694, 0.25969759119246494`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8995444033623873, 0.2762284609199689}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8996520560474477, 0.2924785234315239}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8985229237622944, 0.30836300710631964`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8986588072001952, 0.3236672140947567}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8975025248779315, 0.3388536888912024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8976908992587131, 0.3531652065227563}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.89652555965437, 0.36762851976590977`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.896790845115532, 0.38094389337320655`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8956365867083704, 0.3946934940328314}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8960018605970465, 0.40706271961024815`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8948797508604505, 0.42014921824008217`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8953649487440503, 0.4316822122305014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8942955481546135, 0.4442005441682028}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8949155699908589, 0.45506758811079207`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8939173268908562, 0.4671551766071253}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8946803287192824, 0.4775796541140306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8937680215685977, 0.48940876327455946`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8946741996266964, 0.49965198708266156`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.893857667760025, 0.5114167006197188}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8948987938224666, 0.5217565001067371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8941821647613145, 0.5336561072091275}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8953420094539486, 0.5443625055075225}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.894723542909303, 0.556584049298814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.89597915611867, 0.5678961858901852}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8954517050931929, 0.5805991584729902}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8967753570917648, 0.5927072777483732}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.896327330135489, 0.6060128389351978}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.897688802135144, 0.6190477977690448}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8973054309328931, 0.6330336938599816}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8986743091326803, 0.6470645652110655}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8983390003211844, 0.6617655766593562}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.8996866737545058, 0.6768041953799371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.899382251223799, 0.6922168836275955}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9006834158969963, 0.7082270846877367}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9003931220359195, 0.7243170856465572}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9016267150830622, 0.741226085782715}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9013349126911182, 0.7579362152870661}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9024845070957582, 0.7756459431770736}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9021770878286677, 0.7929037684078493}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9032308506466665, 0.8113006533111753}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9028953996559989, 0.829024717990027}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9038457499603515, 0.8479872026799844}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9034715378115132, 0.8660915895752725}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9043146414218657, 0.885495243221576}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9038925176486564, 0.9038925176486554}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9046277358016703, 0.923613014208678}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9041499902425219, 0.9422157985233875}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9047793701724989, 0.9621302137695636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9042396147341395, 0.9808517259359106}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9047674799866975, 1.0008386533872582`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.923220308831734, 0.000181196500932258}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9237215463315089, 0.02011623459573061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9230689922060108, 0.038821685319840635`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9234977396841468, 0.05865266963640987}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9227857299764504, 0.07725929576588374}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9231508234347713, 0.09686637727759173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9223771737675711, 0.1152872415939235}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9226889317302499, 0.13454976063349366`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9218529324773369, 0.15269692462607312`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9221232315935575, 0.17149369275295523`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9212259394828601, 0.18927874243576245`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9214683122522297, 0.20748951688909772`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9205128735847329, 0.22482510355373964`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9207425721825389, 0.24233371901257858`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9197345337835253, 0.25913645203805236`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9199684915169845, 0.27583601749191894`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9189160393829962, 0.2920309673302539}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9191726535789337, 0.3078313422703232}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9180867062006937, 0.323358210820866}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9183853690370412, 0.33819558741828903`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.917279448244263, 0.35301624905876744`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9176397718927776, 0.36686407265949744`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9165295853966103, 0.3809706988165795}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9169703099796932, 0.39385043448558255`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9158730117506754, 0.4072728825680273}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.916410648871994, 0.4192624754636151}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9153437964296034, 0.4320732291137856}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9159911383652565, 0.4433108018824608}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.914971432451537, 0.45562571714387173`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9157361284662369, 0.4663063858761283}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9147780844641837, 0.4782799974094961}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9156615259479036, 0.4886447960800732}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.914776267009318, 0.5004599689688045}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9157730098813684, 0.5107775782896454}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9149673711515292, 0.5226306161704629}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.91606524898324, 0.5331744087452582}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9153413342422562, 0.5452579216909298}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.916522292019272, 0.5562821234852057}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9158775387089376, 0.5687685778186117}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9171190779769695, 0.5804876072952473}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9165467881976719, 0.5935162810356306}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9178238002598945, 0.60609045440135}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.917314012763107, 0.6197595870247637}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9186007198047885, 0.6332887123583906}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.918141253082884, 0.6476533278539014}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9194129887545194, 0.6621778669915029}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9189904850346168, 0.6772525246012253}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9202251140329479, 0.6927605710959458}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9198259501213247, 0.7085255080400927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9210048232853472, 0.7249631413279196}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9206158094271268, 0.7413720373207832}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9217242468528393, 0.7586546654566855}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9213330908064373, 0.7756424855410146}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.922360458589317, 0.7936653430817319}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9219560160477411, 0.8111551946222137}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9228955032372762, 0.829801906932238}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9224678622248774, 0.8477103691539767}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9233160753839916, 0.8668591790822622}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9228565323361695, 0.8850999899651729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9236130142086789, 0.9046277358016694}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9231139976097851, 0.9231139976097842}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9237807538486379, 0.9428982098736456}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.923235742793994, 0.9615434113701437}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9238168347644213, 0.9814630042389229}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.923220308831734, 1.0001811965009322`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9429030908617821, 0.0007433718577103623}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9422665400997217, 0.019441244203250403`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9427582705687432, 0.039307715007678955`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9420772217055836, 0.05794810319302665}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9425197904756821, 0.07765502026570081}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9417910261929697, 0.09615201519495944}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9421934782994134, 0.11557978162844632`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9414148499099217, 0.13384659156613707`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9417873002277366, 0.1528748443303909}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9409579547571364, 0.1708239695969155}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9413116134427241, 0.1893324073648308}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9404322579495237, 0.20687664450924154`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9407794435181479, 0.2247472567604591}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9398526196353603, 0.2418018710333067}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9402067122176464, 0.2589230125060749}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9392370410981563, 0.2754093812810351}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9396123224442692, 0.29168202107489005`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.938606668145018, 0.3075329177956549}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9390179950045375, 0.32287911192810215`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9379854864735108, 0.3380455282947764}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9384477546386507, 0.35241867815761596`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9373996077709692, 0.3668776605393853}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9379269895730842, 0.38027345322256517`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.936876086176024, 0.39403590979909014`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9374810660937289, 0.4065021217503414}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9364412786852808, 0.4196190765300956}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9371335659729826, 0.4312619057420425}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9361188638784642, 0.44382744135221486`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9369043165305074, 0.45481201713880354`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.935927740922696, 0.46696136785562314`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9368074745598851, 0.47750479693313524`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9358801134823458, 0.48940682324214385`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9368499736922824, 0.4997635570247179}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9359800870160591, 0.5116080374307715}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9370306232400769, 0.5220491553956829}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9362230515641283, 0.5340306282908538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9373400481222918, 0.5448202415945465}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9365959895241545, 0.5571210662454766}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9377615043618287, 0.5684938565119382}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9370786716960983, 0.5812693775164325}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9382724357797507, 0.5934129757981194}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9376455357896027, 0.6067810846063876}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9388465042975648, 0.619825686295106}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9382679284215187, 0.633861910947461}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9394557646728435, 0.6478777158531972}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9389163618651168, 0.6626156678653876}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9400726738740051, 0.6776170608641847}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9395624878978339, 0.6930530464600199}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9406717080432645, 0.7090073671997545}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9401805957377724, 0.7251074663840016}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9412304726235894, 0.7419459159730448}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9407485617622543, 0.7586538513543305}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9417302995069846, 0.7762824146049593}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9412482829567149, 0.7935269081085616}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9421564054944818, 0.8118358421261791}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9416656953849721, 0.8295366738233071}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9424977301942383, 0.8484078391818396}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9419905100464986, 0.8664803016414854}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9427465821877723, 0.8857922004659091}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9422157985233885, 0.904149990242521}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9428982098736465, 0.9237807538486371}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9423375414104214, 0.9423375414104205}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.942950388957472, 0.9621662944767626}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9423542246317682, 0.9808362945690923}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9429030908617821, 1.0007433718577103`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9615045397984248, 0.000093516012808373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9620382908192339, 0.01997141889321015}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.961378883256356, 0.0386323715402501}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9618788138697264, 0.05841418855485803}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9611866335727495, 0.07697309368384775}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9616608780953328, 0.09654004301668796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9609326989254575, 0.11491102845536555`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9613900316274551, 0.13414351799204605`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9606234969801071, 0.1522399379124894}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9610732909061857, 0.17101787410670394`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9602671183501057, 0.1887528726002046}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9607192987883841, 0.206957122984461}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9598735039310892, 0.22424518563667056`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9603384659220409, 0.2417606510962125}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9594545828154898, 0.25852046879793167`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9599430393172452, 0.2752411672788166}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9590243051985475, 0.29140005808653596`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9595470332162052, 0.3072364337958524}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9585984971950695, 0.3227363719637214}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9591659558994947, 0.33762466718276096`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9581944673921244, 0.3524296237089956}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9588162776103298, 0.36634257095854134`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9578303145241907, 0.380446393767261}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9585146143310938, 0.39340377807471966`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9575239262749421, 0.4068373248181796}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.95827665113195, 0.4189143185929633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9572917199362326, 0.43175017593972825`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.958115891915128, 0.44308104581358354`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9571472471167791, 0.45543414262973414`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9580423859313414, 0.46620924989532325`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.957099848661482, 0.47823216254370265`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9580616254198161, 0.4886872525820967}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.957153579486341, 0.5005600072637061}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9581738131828451, 0.5109584433406712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9573066071479177, 0.5228739102597006}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9583736530946337, 0.5334842802410864}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9575512173970071, 0.5456314123501083}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9586507261917533, 0.5567042020357361}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9578744488068953, 0.5692519684143037}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9589904030048187, 0.5809992639293355}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9582592572776909, 0.5940839291755391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9593751415568061, 0.6066652743957509}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9586860152750174, 0.6203827608227866}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9597859589667729, 0.6338986825197064}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.959134106259354, 0.6483024745977196}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9602038570334305, 0.6627953939025514}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.959583389056831, 0.6778992519222143}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9606110237511024, 0.6933601020684148}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9600153674788794, 0.7091440839827373}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.960991704195126, 0.7255222739238133}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9604139830818273, 0.7419403378170375}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9613327115443614, 0.7591547407201558}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.960766028499908, 0.7761424228168574}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9616236125869767, 0.794091598394316}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9610612378855654, 0.8115727295054062}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9618566617509, 0.8301433080476859}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9612921430429997, 0.8480352409717613}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9620265728389271, 0.8671080611358788}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9614537912960143, 0.885325297229434}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9621302137695645, 0.9047793701724981}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9615434113701445, 0.9232357427939931}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9621662944767634, 0.9429503889574712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9615600948626362, 0.9615600948626354}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9621350986447509, 0.9814157082794583}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9615045397984248, 1.0000935160128084`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9813350082158097, 0.000646565698011896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9806872239520801, 0.019315589635257962`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9812235505690289, 0.03914823758603145}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9805586366787332, 0.05775585020780824}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9810845874554874, 0.07743707291200404}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9803985845763534, 0.09589806042901636}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9809219826784998, 0.11530889932454601`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9802114151252345, 0.13353733711809895`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9807402468585033, 0.15255802767785986`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9800022737436519, 0.17046748831815858`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9805445841031748, 0.18897828274671088`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9797771676999049, 0.20648285980773015`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9803409281650399, 0.22436622035058768`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9795430104624157, 0.24138269788154462`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9801359419283876, 0.2585273019584924}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9793076143370721, 0.27497876265849663`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9799369513490734, 0.2912856496950751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9790795963027866, 0.3071066830492936}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9797517853486581, 0.32249759840078396`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9788681635024924, 0.337641002513979}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.979588498895698, 0.3520685162085953}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9786827537468584, 0.3665129733823001}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9794549697320094, 0.3799712950531103}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9785325249817961, 0.3937289928345031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9793583807812947, 0.40626369827412206`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9784257161956235, 0.4193863992702968}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9793046283943014, 0.4311007703429278}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9783689371945967, 0.4436826084054896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.979297725785413, 0.45473826410586327`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9783664780906486, 0.46691376461797895`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9793392926245686, 0.47752395060761316`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9784197500770604, 0.4894605319628147}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.979428226277479, 0.4998758326646896}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9785269664817807, 0.51176122987208}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9795606313445245, 0.5222492467345466}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9786831420983232, 0.5342755700431564}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9797300427297837, 0.5450976987260605}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9788804337567342, 0.5574447552687024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9799279227709207, 0.5688340043228162}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9791087799010971, 0.5816547166280944}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.980144360223592, 0.5937982206567463}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9793567403823069, 0.6072083905407658}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9803688635261497, 0.6202369966000729}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9796124060184352, 0.6343105179052977}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9805911321355997, 0.6482960547055293}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9798642480074101, 0.6630653983323257}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.980801707774742, 0.6780245915641998}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9801018061784627, 0.6934853837045987}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9809924437113648, 0.7093883248119845}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9803161602905871, 0.7255063467246406}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9811567722354395, 0.7422871163778119}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9805001756309446, 0.75900607456751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9812897869540781, 0.776573436450751}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9806485515498085, 0.7938222237088097}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9813881805711224, 0.812068956792884}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9807577236693508, 0.8297676328611712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9814500889423787, 0.8485777787393827}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9808256774100739, 0.866641970778745}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.981474890838533, 0.8858958493843863}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9808517259359115, 0.9042396147341387}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9814630042389237, 0.9238168347644206}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9808362945690929, 0.9423542246317674}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9814157082794589, 0.9621350986447502}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9807807404887969, 0.9807807404887964}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9813350082158097, 1.000646565698012}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1., 0.}, NCache[Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0005512171313005`, 0.019859961067372513`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9999035525583181, 0.038503782854251635`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004602599745458`, 0.058275220158038245`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9998071334730282, 0.07681303193443936}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003765639989246`, 0.09637742093705423}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9997137434593291, 0.11472383272157859`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003029101194776`, 0.13396174478250647`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9996264035576544, 0.15203074412435427`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0002419474088178`, 0.17082214571554866`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9995481188835298, 0.18852767874721088`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000196124842945, 0.2067533661923294}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9994818181561045, 0.22401089768381113`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000167593797505, 0.2415555244542093}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9994302627978694, 0.2582848950811927}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0001580818249707`, 0.27504199654473666`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9993959231770417, 0.2911718169109971}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000168744161771, 0.3070510531359743}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9993808249099377, 0.3225246785372713}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0002000063301424`, 0.3374611430319886}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9993863748921478, 0.35224393132713516`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0002514181071924`, 0.36620879860409306`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9994131841877827, 0.38029588273056664`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003215443960376`, 0.39330696267369325`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9994609117094964, 0.4067302612275008}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004079201222935`, 0.4188603806817575}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9995281568178827, 0.4316931978102478}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000507092359993, 0.44307402095106274`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9996124284421412, 0.45543156467660006`}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0006147626594712`, 0.4662507741220892}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9997102115493534, 0.4782854122113983}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0007260269963711`, 0.48877623020712}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.999817138709351, 0.5006673022357738}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0008356929184692`, 0.5110909747125071}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{0.9999282571109943, 0.5230302565272698}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0009386377963176`, 0.5336538853486169}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0000383635812486`, 0.5458289462812006}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0010301630482472`, 0.5569023204165579}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0001423666758251`, 0.5694806002437898}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0011062995872455`, 0.5812159579467395}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0002356296544797`, 0.5943321880590839}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0011640294752953`, 0.6068900271629094}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003142526687157`, 0.6206387096208031}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0012014049960312`, 0.6341211731178975}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000375265332436, 0.6485545632596212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0012175645287609`, 0.6630061509629237}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004167182006851`, 0.6781370077760197}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0012126602253881`, 0.69355097361391}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004376788733054`, 0.709358583090538}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0011877225333325`, 0.7256866939029212}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004381515875795`, 0.7421244490938402}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.001144490139696, 0.7592878094027173}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0004189462367619`, 0.7762908542233633}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0010852318290722`, 0.7941900178977818}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003815237310878`, 0.8116819277053495}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0010125809794204`, 0.8302052242678211}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0003278409334173`, 0.8481032025755315}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0009293960756889`, 0.8671328618062024}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0002602120778483`, 0.8853513449824697}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000838653387259, 0.9047674799866966}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000181196500933, 0.9232203088317332}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000743371857711, 0.9429030908617814}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.000093516012809, 0.9615045397984241}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1.0006465656980124`, 0.9813350082158093}, NCache[
    Rational[1, 384], 0.0026041666666666665`]], 
   DiskBox[{1., 1.}, NCache[Rational[1, 384], 0.0026041666666666665`]]},
  Frame->True,
  ImageSize->200]], "Output",
 CellChangeTimes->{3.468379873102*^9, 3.476703936861*^9, 3.476971751542*^9, 
  3.47723505446*^9, 3.477235749869*^9, 3.479204823291*^9, 
  3.5491509415846043`*^9, 3.549302898701645*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-solution-at-large.eps\>\"", ",", "G1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-solution-at-large.pdf\>\"", ",", "G1"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.46823915804*^9, 3.468239177396*^9}, {
  3.549302897628584*^9, 3.549302902136842*^9}}],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"L", "=", "10"}], "}"}], ",", 
   RowBox[{
    RowBox[{"temp1", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"refsol", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}], "+", 
          RowBox[{"refconfig", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"temp2", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"refsol", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}], "+", 
            RowBox[{"refconfig", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"refsol", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}]}], "+", "j"}], "]"}], "]"}], 
            "+", 
            RowBox[{"refconfig", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}]}], "+", "j"}], "]"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"temp3", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"refsol", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}], "+", 
            RowBox[{"refconfig", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"refsol", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j", "+", "1"}], "]"}], "]"}], 
            "+", 
            RowBox[{"refconfig", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"65", " ", "i"}], "+", "j", "+", "1"}], "]"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"31", "-", "L"}], ",", 
           RowBox[{"32", "+", "L"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.468238847605*^9, 3.468238968448*^9}, {3.468238999927*^9,
   3.468239110092*^9}, {3.468323189192*^9, 3.468323225207*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Disk", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "/", "64"}]}], "]"}], "&"}], "/@", 
       "temp1"}], ",", 
      RowBox[{"Line", "/@", "temp2"}], ",", 
      RowBox[{"Line", "/@", "temp3"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.42", ",", "0.58"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.42", ",", "0.58"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "200"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.468238770652*^9, 3.46823878862*^9}, {3.468238954058*^9, 
   3.468239019349*^9}, {3.468239063483*^9, 3.468239065243*^9}, {
   3.46823912056*^9, 3.468239121295*^9}, {3.4682391530629997`*^9, 
   3.468239153374*^9}, {3.468239423583*^9, 3.4682394696210003`*^9}, {
   3.468323240066*^9, 3.468323263833*^9}, 3.468323321711*^9, {
   3.468323390634*^9, 3.468323392178*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    DiskBox[{0.38267100392268366`, 0.37017678310860186`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.38403072282715395`, 0.38403072282715256`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3850061926708142, 0.3969202849534366}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3862967588071664, 0.4097589283642735}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3871088559582468, 0.4212152152509605}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3882818108472133, 0.4331099706651019}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.388867608534326, 0.4432591437076121}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.38987739313554937`, 0.454350832277947}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3901823434488827, 0.4634186778174193}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3909904350391007, 0.47391508513873337`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39097389829965545`, 0.48221856770575044`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39155269506189133`, 0.49238198160372604`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39119252850553116`, 0.500306628854141}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39152829814262946`, 0.5104321416252748}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3908236223831631, 0.5183977818380193}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39091795059546275`, 0.5287855583698875}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3898895139853716, 0.5372060705559831}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.38975897001493043`, 0.5481325104485644}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.38844700851916264`, 0.557376931889165}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3881211111455133, 0.5690699997647195}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.38658111379497373`, 0.5794318986828972}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3860990201600832, 0.5920547159474431}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3960487176898447, 0.3714322306742714}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.396920284953438, 0.3850061926708128}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3983149600076199, 0.39831496000761846`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.39905492927468506`, 0.41039658677810475`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40036409185613636`, 0.4226933101661161}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4009105870229109, 0.43336149848984507`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4020879548005139, 0.4447533672447895}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4023847402136993, 0.454188446097767}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4033885904068162, 0.4648540981531768}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40339048968166663`, 0.47333631735289405`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4041876514208425, 0.48351832283921786`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4038654913279856, 0.4914117578923013}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40443477756909646`, 0.50139882486042}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40377894815375287`, 0.5091214962224536}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40411339569832394`, 0.5192224788007801}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40313529932567255`, 0.5272070410851243}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4032427835656449, 0.537721094058118}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4019738410970879, 0.5463730782791244}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.40187595790409036`, 0.5575614392181435}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4003643414421648, 0.5672227050490746}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.400093805432191, 0.5792871318028139}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.3983995208634248, 0.5902106427117445}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4082935514476878, 0.37248116874235215`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4097589283642749, 0.3862967588071649}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41039658677810614`, 0.39905492927468356`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4118082389751999, 0.41180823897519847`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4122852292269481, 0.42307118413777783`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41359806551866674`, 0.43483425610994375`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41385867326561543`, 0.4447337522510714}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41502978926934314`, 0.4556519517488775}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41502653561458075`, 0.4644248425791233}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.416019065257367, 0.47471451076840526`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4157176953427204, 0.4826937890809794}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4165044691552618, 0.492629220819742}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41588801903204814`, 0.5002200249181559}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4164543905227296, 0.5101105735090401}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41552552949116656`, 0.5177538014093824}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41587083599299524`, 0.527914511261045}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4146519704433794, 0.5360441120132546}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41478935238059844`, 0.5467651365548578}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4133204252040883, 0.5557669302212097}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4132750669900085, 0.567287369989648}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41160946099685425`, 0.577466762515173}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.41141563350683663`, 0.5899572978072529}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4207077415312407, 0.37363643027921273`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42121521525096195`, 0.3871088559582453}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4226933101661175, 0.4003640918561349}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4230711841377793, 0.4122852292269466}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42448328382082257`, 0.4244832838208211}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4246784227558778, 0.4349351879141541}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.425982464273758, 0.44618541496357045`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42594737546059475`, 0.4553566361555618}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4271048714979991, 0.46584370508223977`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42680245022448393`, 0.47402772767599155`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.427782111446467, 0.4840039171121796}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4271899012059447, 0.4915821418694663}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4279707969878604, 0.5013487111525327}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42708396022618406`, 0.5087588417109143}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42765764341989415`, 0.5186386658850184}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4264900122303017, 0.5263331456273307}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4268612060952123, 0.536639217891461}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4254441448402645, 0.5450411530522081}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.425629880163359, 0.5560467787309402}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4240091436066415, 0.5655114842109081}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4240365549499969, 0.5774275140928897}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.42226772753418684`, 0.5882161535194796}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43160216139102214`, 0.3744898829635762}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43310997066510326`, 0.3882818108472118}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43336149848984645`, 0.4009105870229094}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43483425610994514`, 0.4135980655186652}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43493518791415553`, 0.4246784227558763}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4363335503893279, 0.4363335503893264}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43623854689045277`, 0.4460028849321641}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4375245164515064, 0.45677458780475305`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43719595609473144`, 0.46528012903464805`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4383362287611473, 0.47539194769094506`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43774835766666165`, 0.48308135734466773`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43871754932798224`, 0.49281796357731583`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.437859774196783, 0.5001140384421773}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43864296905637107`, 0.5097972994514723}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4375216191660929, 0.5171596547902707}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43811576888929943`, 0.5271178192984949}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43675391293567994`, 0.5349979783092198}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43716783258347924`, 0.5455335348458079}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43560312780348587`, 0.5543317321318718}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.43585612616439057`, 0.5656938987719138}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.434137084248202, 0.5757253702095824}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4342565415892171, 0.5880918456991417}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4431571412250488, 0.37549677538473025`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4432591437076135, 0.3888676085343245}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44475336724479086`, 0.4020879548005124}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44473375225107287`, 0.41385867326561393`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4461854149635719, 0.4259824642737565}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44600288493216556`, 0.43623854689045133`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44737646256399316`, 0.44737646256399166`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4469951251175411, 0.4563141653950731}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44825747525317766`, 0.46665556185252777`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44765062281920354`, 0.4745802450809229}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4487740219951139, 0.48438532911396537`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4479274367538686, 0.49169358183956613`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44889228368752354`, 0.5012741030909121}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4478064202836293, 0.508420591702546}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44860312401740615`, 0.5181113221719711}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4472936785039806, 0.5255652704190991}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4479233858158906, 0.5356910949533881}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4464200663734517, 0.5438902271729681}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44689411795186795`, 0.5547349636461127}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.445237805869667, 0.5640454589889311}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4455760751569213, 0.5758280342356444}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.44381488853931284`, 0.5865172634162453}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45287311216176723`, 0.37609286110538376`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4543508322779484, 0.38987739313554787`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45418844609776843`, 0.40238474021369774`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4556519517488789, 0.4150297892693416}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45535663615556327`, 0.42594737546059325`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4567745878047545, 0.4375245164515049}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4563141653950746, 0.4469951251175396}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45765565322410945`, 0.45765565322410795`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45700475701801085`, 0.46593569665416273`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4582419380579972, 0.4759085711524403}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4573850514025742, 0.48335821709453525`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45849574320948105`, 0.4929362450558155}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45742949502942315`, 0.4999929935026681}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45839928991027895`, 0.5095080753861316}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45713350680780535`, 0.5166468194866717}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4579570277926127, 0.5264379676868598}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4565142584334968, 0.5341242739774558}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.45719534128729034`, 0.5445041920558745}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4556088777606551, 0.5531494848473459}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4561596873896528, 0.5643759339244336}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4544704203168971, 0.5743026834386998}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4549097256283802, 0.58655947965491}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4637404889536234, 0.3769084875241153}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4634186778174207, 0.39018234344888114`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46485409815317824`, 0.4033885904068147}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4644248425791247, 0.41502653561457925`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46584370508224116`, 0.4271048714979976}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46528012903464944`, 0.43719595609472994`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4666555618525292, 0.44825747525317616`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4659356966541642, 0.45700475701800936`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4672418760742444, 0.46724187607424295`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46635122171914695`, 0.4749605720216257}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4675656281654356, 0.4846391633242401}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46649927443331746`, 0.4917380289931299}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4676047639840131, 0.5011776323178996}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46636862615282476`, 0.5081245613203045}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4673549625210487, 0.5176690006210998}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46596581512331914`, 0.5249459680944426}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4668303961659104, 0.5349293615098786}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4653146188503735, 0.5429848552761527}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4660622954692611, 0.553699363499218}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46445351314144007`, 0.5629071661030551}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4650955878062376, 0.5745783230417126}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.46343161004647054`, 0.5852096368248951}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47254433967552106`, 0.377196544931091}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47391508513873476`, 0.39099043503909914`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47333631735289544`, 0.4033904896816651}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4747145107684067, 0.41601906525736543`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.474027727675993, 0.4268024502244824}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4753919476909465, 0.4383362287611458}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47458024508092433`, 0.44765062281920204`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47590857115244173`, 0.45824193805799573`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4749605720216272, 0.4663512217191455}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4762323359346689, 0.47623233593466746`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4751439066669741, 0.4835062787810868}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4763414806678578, 0.4929753827908755}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4751168604399683, 0.49986233188227785`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47622719656764334`, 0.509258248891653}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47487925383587676`, 0.5162439813354054}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47589491540974643`, 0.5259133753697194}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47444439881873096`, 0.5334730829548348}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4753639216557661, 0.5437361250341392}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47383777730363896`, 0.5522884866499365}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47466533851763665`, 0.5634093965108784}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.473094359785639, 0.5732810629522613}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.47383887247415535`, 0.585448527961411}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48295574704659067`, 0.3777874436569559}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48221856770575183`, 0.3909738982996538}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4835183228392193, 0.4041876514208409}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48269378908098076`, 0.41571769534271885`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.484003917112181, 0.4277821114464655}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48308135734466917`, 0.4377483576666602}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48438532911396687`, 0.4487740219951124}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4833582170945367, 0.45738505140257274`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4846391633242416, 0.4675656281654342}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4835062787810883, 0.47514390666697265`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48474831086751496`, 0.4847483108675135}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48351451976344223`, 0.49171098083439296`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4847040272378725, 0.5010633407874924}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48338047230268033`, 0.5078869436876887}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.484507194025298, 0.5173367073137106}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4831107786957224, 0.5245111158220307}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48416848100841264`, 0.5343983863820573}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.482720667260397, 0.5423782963919095}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4837073425508642, 0.5530008845008084}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4822324263688746, 0.5621639264737133}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48315002569070764`, 0.5737521041572065}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.48167315876593886`, 0.5843706909868267}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4911930160707304, 0.37773337443223787`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49238198160372737`, 0.3915526950618896}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4914117578923027, 0.40386549132798394`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4926292208197434, 0.4165044691552602}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4915821418694677, 0.42718990120594313`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4928179635773173, 0.43871754932798085`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4916935818395676, 0.4479274367538671}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49293624505581696`, 0.45849574320947956`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4917380289931314, 0.466499274433316}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.492975382790877, 0.47634148066785637`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4917109808343944, 0.4835145197634408}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4929310980146886, 0.4929310980146871}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4916122120983351, 0.49972828117261386`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49280424534797274`, 0.5090614111779942}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4914460627179096, 0.5159742889273564}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4926009797135161, 0.5255746710687119}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4912211935405344, 0.533083002754269}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4923322940184034, 0.5432750418126538}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4909498278116816, 0.551800342776705}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4920129914244951, 0.5628522213224123}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4906466037899024, 0.5727219932491725}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49166027209173646`, 0.5848257262265419}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5014232586322145, 0.3780790416438625}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5003066288541425, 0.3911925285055295}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5013988248604214, 0.4044347775690948}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5002200249181573, 0.4158880190320466}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5013487111525341, 0.4279707969878589}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5001140384421786, 0.4378597741967815}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5012741030909136, 0.44889228368752204`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49999299350266957`, 0.45742949502942165`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.501177632317901, 0.46760476398401163`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4998623318822793, 0.4751168604399668}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5010633407874938, 0.484704027237871}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4997282811726153, 0.49161221209833367`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5009364871095117, 0.5009364871095102}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4995974080229475, 0.5077207947040195}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5008032026566097, 0.5171334449075924}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4994761139134376, 0.5242862591497199}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5006700353762341, 0.5341297245387276}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.4993701450639451, 0.5421069730210589}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5005434434100116, 0.5526816479031091}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49928418589588724`, 0.5618607931474954}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5004293111914627, 0.5733995131594849}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.49922158736756034`, 0.5840514779566821}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5094906449011507, 0.37766924487672077`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5104321416252763, 0.3915282981426278}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5091214962224551, 0.40377894815375126`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5101105735090415, 0.41645439052272804`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5087588417109158, 0.4270839602261825}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5097972994514738, 0.43864296905636957`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5084205917025475, 0.4478064202836278}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5095080753861331, 0.45839928991027745`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5081245613203059, 0.46636862615282326`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5092582488916545, 0.47622719656764184`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5078869436876902, 0.4833804723026789}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5090614111779956, 0.4928042453479713}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.507720794704021, 0.499597408022946}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5089281274501919, 0.5089281274501904}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5076347844379134, 0.5158529983989297}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5088649625411302, 0.5254415113010027}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5076324360604781, 0.5329770461037807}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5088739701320371, 0.5431484702947444}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5077119784628309, 0.5517144064243947}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.508952719465501, 0.5627381260766968}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5078668104266902, 0.5726594267138272}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5090948217159058, 0.5847290229864822}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5198332152583527, 0.3777643776236756}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5183977818380208, 0.3908236223831615}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5192224788007814, 0.40411339569832233`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5177538014093838, 0.41552552949116495`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5186386658850198, 0.4276576434198926}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5171596547902721, 0.4375216191660914}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5181113221719725, 0.44860312401740465`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5166468194866731, 0.45713350680780385`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5176690006211012, 0.4673549625210472}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5162439813354068, 0.4748792538358753}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5173367073137121, 0.4845071940252966}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.515974288927358, 0.4914460627179081}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5171334449075938, 0.5008032026566083}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5158529983989312, 0.507634784437912}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5170702813109251, 0.5170702813109237}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5158859393952001, 0.5242839117265683}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5171493009613082, 0.534138732789448}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5160690870612314, 0.5421865068553665}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5173636251176621, 0.5527603858346758}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5163892972895583, 0.5620155891211949}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5176984644353639, 0.5735415756181118}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5168260225489083, 0.5842710365748914}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5281416848406963, 0.3770074955856323}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5287855583698889, 0.3909179505954612}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5272070410851256, 0.40313529932567094`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5279145112610464, 0.4158708359929937}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5263331456273321, 0.42649001223030014`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5271178192984963, 0.43811576888929793`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5255652704191005, 0.44729367850397905`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5264379676868612, 0.4579570277926112}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.524945968094444, 0.46596581512331764`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5259133753697208, 0.47589491540974493`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5245111158220321, 0.4831107786957209}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5255746710687134, 0.4926009797135146}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5242862591497214, 0.49947611391343616`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5254415113010041, 0.5088649625411288}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5242839117265696, 0.5158859393951987}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5255205291382242, 0.5255205291382228}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5245023256877283, 0.5331601818718087}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5258048045827431, 0.543362771206339}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5249259581324943, 0.5520345612201538}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5262749358069322, 0.5630728881835468}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5255275052565946, 0.5730960152241199}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5269014596221694, 0.5851633541554396}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5388807129592973, 0.3768625136697622}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5372060705559846, 0.38988951398537}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5377210940581193, 0.4032427835656433}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.536044112013256, 0.41465197044337787`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5366392178914624, 0.4268612060952108}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5349979783092212, 0.43675391293567845`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5356910949533894, 0.4479233858158891}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5341242739774572, 0.4565142584334953}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.53492936150988, 0.4668303961659089}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5334730829548362, 0.47444439881872946`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5343983863820587, 0.4841684810084112}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5330830027542705, 0.49122119354053295`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5341297245387291, 0.5006700353762327}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5329770461037822, 0.5076324360604767}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5341387327894493, 0.5171493009613067}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5331601818718101, 0.5245023256877268}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5344229976171342, 0.5344229976171329}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5336189923095971, 0.5426101015396504}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5349628724186845, 0.5532304496309663}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5343234882755891, 0.5626170062414628}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5357239819153039, 0.5741679220846201}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5352306808623921, 0.5850143220951725}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5478162623306307, 0.37578861544562714`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5481325104485658, 0.3897589700149288}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5463730782791258, 0.40197384109708634`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5467651365548593, 0.4147893523805969}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5450411530522095, 0.425444144840263}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5455335348458092, 0.4371678325834777}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5438902271729695, 0.4464200663734502}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.544504192055876, 0.4571953412872888}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5429848552761541, 0.46531461885037206`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5437361250341405, 0.47536392165576463`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5423782963919108, 0.48272066726039553`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5432750418126552, 0.49233229401840195`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5421069730210604, 0.49937014506394367`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5431484702947458, 0.5088739701320356}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5421865068553678, 0.51606908706123}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5433627712063404, 0.5258048045827418}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5426101015396517, 0.5336189923095958}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.543902619848277, 0.5439026198482757}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5433495810545593, 0.5527389798079951}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5447330362483075, 0.5638338656998071}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5443588398283284, 0.5740029780932546}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5458035185004425, 0.5861002261785441}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5592000081483008, 0.3754283634543607}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5573769318891664, 0.38844700851916103`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5575614392181449, 0.4018759579040888}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.555766930221211, 0.41332042520408674`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5560467787309415, 0.4256298801633575}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5543317321318731, 0.43560312780348437`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5547349636461141, 0.4468941179518665}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5531494848473473, 0.4556088777606537}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5536993634992194, 0.46606229546925965`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5522884866499379, 0.4738377773036375}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5530008845008098, 0.4837073425508628}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5518003427767064, 0.4909498278116802}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5526816479031105, 0.5005434434100101}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5517144064243962, 0.5077119784628294}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5527603858346772, 0.5173636251176607}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5520345612201552, 0.5249259581324929}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5532304496309677, 0.5349628724186831}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5527389798079965, 0.543349581054558}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5540608175822532, 0.5540608175822518}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5537828826576151, 0.5636261356273394}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5551998661014721, 0.5752381904145011}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5551037075408267, 0.5862341220279076}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5690892229176852, 0.37408571503840093`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.569069999764721, 0.38812111114551173`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.567222705049076, 0.40036434144216326`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5672873699896495, 0.41327506699000693`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5655114842109095, 0.42400914360664}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5656938987719151, 0.43585612616438907`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5640454589889325, 0.44523780586966555`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.564375933924435, 0.45615968738965135`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5629071661030565, 0.4644535131414386}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5634093965108797, 0.4746653385176352}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5621639264737147, 0.48223242636887315`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5628522213224137, 0.4920129914244937}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5618607931474967, 0.4992841858958858}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5627381260766982, 0.5089527194654997}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5620155891211962, 0.5163892972895568}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5630728881835482, 0.5262749358069307}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5626170062414642, 0.5343234882755876}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5638338656998084, 0.5447330362483062}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5636261356273408, 0.5537828826576138}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5649728377571264, 0.564972837757125}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5649810890957727, 0.5753236123955552}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5664215591557594, 0.587481174972196}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5813097973901941, 0.37354661807682066`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5794318986828986, 0.38658111379497223`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5792871318028153, 0.4000938054321895}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5774667625151744, 0.4116094609968527}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5774275140928912, 0.4240365549499954}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5757253702095837, 0.4341370842482005}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5758280342356458, 0.4455760751569198}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5743026834387013, 0.45447042031689566`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.574578323041714, 0.46509558780623617`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5732810629522627, 0.47309435978563763`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5737521041572078, 0.48315002569070625`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5727219932491737, 0.490646603789901}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5733995131594862, 0.5004293111914614}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5726594267138285, 0.5078668104266888}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.573541575618113, 0.5176984644353626}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5730960152241212, 0.5255275052565933}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5741679220846214, 0.5357239819153026}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.574002978093256, 0.544358839828327}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5752381904145024, 0.5551998661014708}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5753236123955565, 0.5649810890957714}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5766868034846427, 0.5766868034846414}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5769797105032164, 0.5878565451880853}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5923959245093589, 0.37199666643267276`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5920547159474445, 0.38609902016008163`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.590210642711746, 0.3983995208634233}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5899572978072544, 0.41141563350683513`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.588216153519481, 0.4222677275341854}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5880918456991431, 0.43425654158921567`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5865172634162468, 0.4438148885393114}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5865594796549114, 0.4549097256283787}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5852096368248966, 0.4634316100464691}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5854485279614123, 0.4738388724741539}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.584370690986828, 0.48167315876593747`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5848257262265433, 0.4916602720917351}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5840514779566834, 0.4992215873675589}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5847290229864835, 0.5090948217159044}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5842710365748928, 0.5168260225489069}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.585163354155441, 0.5269014596221681}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5850143220951738, 0.5352306808623908}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5861002261785454, 0.5458035185004411}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5862341220279089, 0.5551037075408254}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5874811749721973, 0.5664215591557582}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5878565451880866, 0.5769797105032151}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5892243773810077, 0.5892243773810064}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6055781900074053, 0.3713229013705779}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6037343665337275, 0.3843962012621832}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6032816702876732, 0.39799660773276657`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.601520701988616, 0.40961494268871523`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6011786221456541, 0.4221709707289595}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5995676505951683, 0.43243789321334714`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5993787889102311, 0.44404336919120035`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5979816195137778, 0.4531623885269451}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5979829503829468, 0.46398425850159003`}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5968543565312376, 0.4722550726073842}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5970734348434956, 0.4825269612831252}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5962537434931419, 0.4903272380140994}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5967055471011494, 0.5003325543782572}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5962164460871383, 0.508086452174882}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5969014643360144, 0.518132960842796}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5967438193513022, 0.5262710667773516}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5976477919309364, 0.5366611610687844}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5978018850403322, 0.5455789881008434}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5988972652161104, 0.5565811226297217}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.5993253697362686, 0.5666037686808403}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6005742307077169, 0.5784301475176398}, NCache[
     Rational[1, 512], 0.001953125]], 
    DiskBox[{0.6012249712162614, 0.589788978811909}, NCache[
     Rational[1, 512], 0.001953125]]}, {
    LineBox[{{0.38267100392268366`, 0.37017678310860186`}, {
     0.3960487176898447, 0.3714322306742714}}], 
    LineBox[{{0.38403072282715395`, 0.38403072282715256`}, {0.396920284953438,
      0.3850061926708128}}], 
    LineBox[{{0.3850061926708142, 0.3969202849534366}, {0.3983149600076199, 
     0.39831496000761846`}}], 
    LineBox[{{0.3862967588071664, 0.4097589283642735}, {0.39905492927468506`, 
     0.41039658677810475`}}], 
    LineBox[{{0.3871088559582468, 0.4212152152509605}, {0.40036409185613636`, 
     0.4226933101661161}}], 
    LineBox[{{0.3882818108472133, 0.4331099706651019}, {0.4009105870229109, 
     0.43336149848984507`}}], 
    LineBox[{{0.388867608534326, 0.4432591437076121}, {0.4020879548005139, 
     0.4447533672447895}}], 
    LineBox[{{0.38987739313554937`, 0.454350832277947}, {0.4023847402136993, 
     0.454188446097767}}], 
    LineBox[{{0.3901823434488827, 0.4634186778174193}, {0.4033885904068162, 
     0.4648540981531768}}], 
    LineBox[{{0.3909904350391007, 0.47391508513873337`}, {
     0.40339048968166663`, 0.47333631735289405`}}], 
    LineBox[{{0.39097389829965545`, 0.48221856770575044`}, {
     0.4041876514208425, 0.48351832283921786`}}], 
    LineBox[{{0.39155269506189133`, 0.49238198160372604`}, {
     0.4038654913279856, 0.4914117578923013}}], 
    LineBox[{{0.39119252850553116`, 0.500306628854141}, {0.40443477756909646`,
      0.50139882486042}}], 
    LineBox[{{0.39152829814262946`, 0.5104321416252748}, {
     0.40377894815375287`, 0.5091214962224536}}], 
    LineBox[{{0.3908236223831631, 0.5183977818380193}, {0.40411339569832394`, 
     0.5192224788007801}}], 
    LineBox[{{0.39091795059546275`, 0.5287855583698875}, {
     0.40313529932567255`, 0.5272070410851243}}], 
    LineBox[{{0.3898895139853716, 0.5372060705559831}, {0.4032427835656449, 
     0.537721094058118}}], 
    LineBox[{{0.38975897001493043`, 0.5481325104485644}, {0.4019738410970879, 
     0.5463730782791244}}], 
    LineBox[{{0.38844700851916264`, 0.557376931889165}, {0.40187595790409036`,
      0.5575614392181435}}], 
    LineBox[{{0.3881211111455133, 0.5690699997647195}, {0.4003643414421648, 
     0.5672227050490746}}], 
    LineBox[{{0.38658111379497373`, 0.5794318986828972}, {0.400093805432191, 
     0.5792871318028139}}], 
    LineBox[{{0.3860990201600832, 0.5920547159474431}, {0.3983995208634248, 
     0.5902106427117445}}], 
    LineBox[{{0.3960487176898447, 0.3714322306742714}, {0.4082935514476878, 
     0.37248116874235215`}}], 
    LineBox[{{0.396920284953438, 0.3850061926708128}, {0.4097589283642749, 
     0.3862967588071649}}], 
    LineBox[{{0.3983149600076199, 0.39831496000761846`}, {
     0.41039658677810614`, 0.39905492927468356`}}], 
    LineBox[{{0.39905492927468506`, 0.41039658677810475`}, {
     0.4118082389751999, 0.41180823897519847`}}], 
    LineBox[{{0.40036409185613636`, 0.4226933101661161}, {0.4122852292269481, 
     0.42307118413777783`}}], 
    LineBox[{{0.4009105870229109, 0.43336149848984507`}, {
     0.41359806551866674`, 0.43483425610994375`}}], 
    LineBox[{{0.4020879548005139, 0.4447533672447895}, {0.41385867326561543`, 
     0.4447337522510714}}], 
    LineBox[{{0.4023847402136993, 0.454188446097767}, {0.41502978926934314`, 
     0.4556519517488775}}], 
    LineBox[{{0.4033885904068162, 0.4648540981531768}, {0.41502653561458075`, 
     0.4644248425791233}}], 
    LineBox[{{0.40339048968166663`, 0.47333631735289405`}, {0.416019065257367,
      0.47471451076840526`}}], 
    LineBox[{{0.4041876514208425, 0.48351832283921786`}, {0.4157176953427204, 
     0.4826937890809794}}], 
    LineBox[{{0.4038654913279856, 0.4914117578923013}, {0.4165044691552618, 
     0.492629220819742}}], 
    LineBox[{{0.40443477756909646`, 0.50139882486042}, {0.41588801903204814`, 
     0.5002200249181559}}], 
    LineBox[{{0.40377894815375287`, 0.5091214962224536}, {0.4164543905227296, 
     0.5101105735090401}}], 
    LineBox[{{0.40411339569832394`, 0.5192224788007801}, {
     0.41552552949116656`, 0.5177538014093824}}], 
    LineBox[{{0.40313529932567255`, 0.5272070410851243}, {
     0.41587083599299524`, 0.527914511261045}}], 
    LineBox[{{0.4032427835656449, 0.537721094058118}, {0.4146519704433794, 
     0.5360441120132546}}], 
    LineBox[{{0.4019738410970879, 0.5463730782791244}, {0.41478935238059844`, 
     0.5467651365548578}}], 
    LineBox[{{0.40187595790409036`, 0.5575614392181435}, {0.4133204252040883, 
     0.5557669302212097}}], 
    LineBox[{{0.4003643414421648, 0.5672227050490746}, {0.4132750669900085, 
     0.567287369989648}}], 
    LineBox[{{0.400093805432191, 0.5792871318028139}, {0.41160946099685425`, 
     0.577466762515173}}], 
    LineBox[{{0.3983995208634248, 0.5902106427117445}, {0.41141563350683663`, 
     0.5899572978072529}}], 
    LineBox[{{0.4082935514476878, 0.37248116874235215`}, {0.4207077415312407, 
     0.37363643027921273`}}], 
    LineBox[{{0.4097589283642749, 0.3862967588071649}, {0.42121521525096195`, 
     0.3871088559582453}}], 
    LineBox[{{0.41039658677810614`, 0.39905492927468356`}, {
     0.4226933101661175, 0.4003640918561349}}], 
    LineBox[{{0.4118082389751999, 0.41180823897519847`}, {0.4230711841377793, 
     0.4122852292269466}}], 
    LineBox[{{0.4122852292269481, 0.42307118413777783`}, {
     0.42448328382082257`, 0.4244832838208211}}], 
    LineBox[{{0.41359806551866674`, 0.43483425610994375`}, {
     0.4246784227558778, 0.4349351879141541}}], 
    LineBox[{{0.41385867326561543`, 0.4447337522510714}, {0.425982464273758, 
     0.44618541496357045`}}], 
    LineBox[{{0.41502978926934314`, 0.4556519517488775}, {
     0.42594737546059475`, 0.4553566361555618}}], 
    LineBox[{{0.41502653561458075`, 0.4644248425791233}, {0.4271048714979991, 
     0.46584370508223977`}}], 
    LineBox[{{0.416019065257367, 0.47471451076840526`}, {0.42680245022448393`,
      0.47402772767599155`}}], 
    LineBox[{{0.4157176953427204, 0.4826937890809794}, {0.427782111446467, 
     0.4840039171121796}}], 
    LineBox[{{0.4165044691552618, 0.492629220819742}, {0.4271899012059447, 
     0.4915821418694663}}], 
    LineBox[{{0.41588801903204814`, 0.5002200249181559}, {0.4279707969878604, 
     0.5013487111525327}}], 
    LineBox[{{0.4164543905227296, 0.5101105735090401}, {0.42708396022618406`, 
     0.5087588417109143}}], 
    LineBox[{{0.41552552949116656`, 0.5177538014093824}, {
     0.42765764341989415`, 0.5186386658850184}}], 
    LineBox[{{0.41587083599299524`, 0.527914511261045}, {0.4264900122303017, 
     0.5263331456273307}}], 
    LineBox[{{0.4146519704433794, 0.5360441120132546}, {0.4268612060952123, 
     0.536639217891461}}], 
    LineBox[{{0.41478935238059844`, 0.5467651365548578}, {0.4254441448402645, 
     0.5450411530522081}}], 
    LineBox[{{0.4133204252040883, 0.5557669302212097}, {0.425629880163359, 
     0.5560467787309402}}], 
    LineBox[{{0.4132750669900085, 0.567287369989648}, {0.4240091436066415, 
     0.5655114842109081}}], 
    LineBox[{{0.41160946099685425`, 0.577466762515173}, {0.4240365549499969, 
     0.5774275140928897}}], 
    LineBox[{{0.41141563350683663`, 0.5899572978072529}, {
     0.42226772753418684`, 0.5882161535194796}}], 
    LineBox[{{0.4207077415312407, 0.37363643027921273`}, {
     0.43160216139102214`, 0.3744898829635762}}], 
    LineBox[{{0.42121521525096195`, 0.3871088559582453}, {
     0.43310997066510326`, 0.3882818108472118}}], 
    LineBox[{{0.4226933101661175, 0.4003640918561349}, {0.43336149848984645`, 
     0.4009105870229094}}], 
    LineBox[{{0.4230711841377793, 0.4122852292269466}, {0.43483425610994514`, 
     0.4135980655186652}}], 
    LineBox[{{0.42448328382082257`, 0.4244832838208211}, {
     0.43493518791415553`, 0.4246784227558763}}], 
    LineBox[{{0.4246784227558778, 0.4349351879141541}, {0.4363335503893279, 
     0.4363335503893264}}], 
    LineBox[{{0.425982464273758, 0.44618541496357045`}, {0.43623854689045277`,
      0.4460028849321641}}], 
    LineBox[{{0.42594737546059475`, 0.4553566361555618}, {0.4375245164515064, 
     0.45677458780475305`}}], 
    LineBox[{{0.4271048714979991, 0.46584370508223977`}, {
     0.43719595609473144`, 0.46528012903464805`}}], 
    LineBox[{{0.42680245022448393`, 0.47402772767599155`}, {
     0.4383362287611473, 0.47539194769094506`}}], 
    LineBox[{{0.427782111446467, 0.4840039171121796}, {0.43774835766666165`, 
     0.48308135734466773`}}], 
    LineBox[{{0.4271899012059447, 0.4915821418694663}, {0.43871754932798224`, 
     0.49281796357731583`}}], 
    LineBox[{{0.4279707969878604, 0.5013487111525327}, {0.437859774196783, 
     0.5001140384421773}}], 
    LineBox[{{0.42708396022618406`, 0.5087588417109143}, {
     0.43864296905637107`, 0.5097972994514723}}], 
    LineBox[{{0.42765764341989415`, 0.5186386658850184}, {0.4375216191660929, 
     0.5171596547902707}}], 
    LineBox[{{0.4264900122303017, 0.5263331456273307}, {0.43811576888929943`, 
     0.5271178192984949}}], 
    LineBox[{{0.4268612060952123, 0.536639217891461}, {0.43675391293567994`, 
     0.5349979783092198}}], 
    LineBox[{{0.4254441448402645, 0.5450411530522081}, {0.43716783258347924`, 
     0.5455335348458079}}], 
    LineBox[{{0.425629880163359, 0.5560467787309402}, {0.43560312780348587`, 
     0.5543317321318718}}], 
    LineBox[{{0.4240091436066415, 0.5655114842109081}, {0.43585612616439057`, 
     0.5656938987719138}}], 
    LineBox[{{0.4240365549499969, 0.5774275140928897}, {0.434137084248202, 
     0.5757253702095824}}], 
    LineBox[{{0.42226772753418684`, 0.5882161535194796}, {0.4342565415892171, 
     0.5880918456991417}}], 
    LineBox[{{0.43160216139102214`, 0.3744898829635762}, {0.4431571412250488, 
     0.37549677538473025`}}], 
    LineBox[{{0.43310997066510326`, 0.3882818108472118}, {0.4432591437076135, 
     0.3888676085343245}}], 
    LineBox[{{0.43336149848984645`, 0.4009105870229094}, {
     0.44475336724479086`, 0.4020879548005124}}], 
    LineBox[{{0.43483425610994514`, 0.4135980655186652}, {
     0.44473375225107287`, 0.41385867326561393`}}], 
    LineBox[{{0.43493518791415553`, 0.4246784227558763}, {0.4461854149635719, 
     0.4259824642737565}}], 
    LineBox[{{0.4363335503893279, 0.4363335503893264}, {0.44600288493216556`, 
     0.43623854689045133`}}], 
    LineBox[{{0.43623854689045277`, 0.4460028849321641}, {
     0.44737646256399316`, 0.44737646256399166`}}], 
    LineBox[{{0.4375245164515064, 0.45677458780475305`}, {0.4469951251175411, 
     0.4563141653950731}}], 
    LineBox[{{0.43719595609473144`, 0.46528012903464805`}, {
     0.44825747525317766`, 0.46665556185252777`}}], 
    LineBox[{{0.4383362287611473, 0.47539194769094506`}, {
     0.44765062281920354`, 0.4745802450809229}}], 
    LineBox[{{0.43774835766666165`, 0.48308135734466773`}, {
     0.4487740219951139, 0.48438532911396537`}}], 
    LineBox[{{0.43871754932798224`, 0.49281796357731583`}, {
     0.4479274367538686, 0.49169358183956613`}}], 
    LineBox[{{0.437859774196783, 0.5001140384421773}, {0.44889228368752354`, 
     0.5012741030909121}}], 
    LineBox[{{0.43864296905637107`, 0.5097972994514723}, {0.4478064202836293, 
     0.508420591702546}}], 
    LineBox[{{0.4375216191660929, 0.5171596547902707}, {0.44860312401740615`, 
     0.5181113221719711}}], 
    LineBox[{{0.43811576888929943`, 0.5271178192984949}, {0.4472936785039806, 
     0.5255652704190991}}], 
    LineBox[{{0.43675391293567994`, 0.5349979783092198}, {0.4479233858158906, 
     0.5356910949533881}}], 
    LineBox[{{0.43716783258347924`, 0.5455335348458079}, {0.4464200663734517, 
     0.5438902271729681}}], 
    LineBox[{{0.43560312780348587`, 0.5543317321318718}, {
     0.44689411795186795`, 0.5547349636461127}}], 
    LineBox[{{0.43585612616439057`, 0.5656938987719138}, {0.445237805869667, 
     0.5640454589889311}}], 
    LineBox[{{0.434137084248202, 0.5757253702095824}, {0.4455760751569213, 
     0.5758280342356444}}], 
    LineBox[{{0.4342565415892171, 0.5880918456991417}, {0.44381488853931284`, 
     0.5865172634162453}}], 
    LineBox[{{0.4431571412250488, 0.37549677538473025`}, {
     0.45287311216176723`, 0.37609286110538376`}}], 
    LineBox[{{0.4432591437076135, 0.3888676085343245}, {0.4543508322779484, 
     0.38987739313554787`}}], 
    LineBox[{{0.44475336724479086`, 0.4020879548005124}, {
     0.45418844609776843`, 0.40238474021369774`}}], 
    LineBox[{{0.44473375225107287`, 0.41385867326561393`}, {
     0.4556519517488789, 0.4150297892693416}}], 
    LineBox[{{0.4461854149635719, 0.4259824642737565}, {0.45535663615556327`, 
     0.42594737546059325`}}], 
    LineBox[{{0.44600288493216556`, 0.43623854689045133`}, {
     0.4567745878047545, 0.4375245164515049}}], 
    LineBox[{{0.44737646256399316`, 0.44737646256399166`}, {
     0.4563141653950746, 0.4469951251175396}}], 
    LineBox[{{0.4469951251175411, 0.4563141653950731}, {0.45765565322410945`, 
     0.45765565322410795`}}], 
    LineBox[{{0.44825747525317766`, 0.46665556185252777`}, {
     0.45700475701801085`, 0.46593569665416273`}}], 
    LineBox[{{0.44765062281920354`, 0.4745802450809229}, {0.4582419380579972, 
     0.4759085711524403}}], 
    LineBox[{{0.4487740219951139, 0.48438532911396537`}, {0.4573850514025742, 
     0.48335821709453525`}}], 
    LineBox[{{0.4479274367538686, 0.49169358183956613`}, {
     0.45849574320948105`, 0.4929362450558155}}], 
    LineBox[{{0.44889228368752354`, 0.5012741030909121}, {
     0.45742949502942315`, 0.4999929935026681}}], 
    LineBox[{{0.4478064202836293, 0.508420591702546}, {0.45839928991027895`, 
     0.5095080753861316}}], 
    LineBox[{{0.44860312401740615`, 0.5181113221719711}, {
     0.45713350680780535`, 0.5166468194866717}}], 
    LineBox[{{0.4472936785039806, 0.5255652704190991}, {0.4579570277926127, 
     0.5264379676868598}}], 
    LineBox[{{0.4479233858158906, 0.5356910949533881}, {0.4565142584334968, 
     0.5341242739774558}}], 
    LineBox[{{0.4464200663734517, 0.5438902271729681}, {0.45719534128729034`, 
     0.5445041920558745}}], 
    LineBox[{{0.44689411795186795`, 0.5547349636461127}, {0.4556088777606551, 
     0.5531494848473459}}], 
    LineBox[{{0.445237805869667, 0.5640454589889311}, {0.4561596873896528, 
     0.5643759339244336}}], 
    LineBox[{{0.4455760751569213, 0.5758280342356444}, {0.4544704203168971, 
     0.5743026834386998}}], 
    LineBox[{{0.44381488853931284`, 0.5865172634162453}, {0.4549097256283802, 
     0.58655947965491}}], 
    LineBox[{{0.45287311216176723`, 0.37609286110538376`}, {
     0.4637404889536234, 0.3769084875241153}}], 
    LineBox[{{0.4543508322779484, 0.38987739313554787`}, {0.4634186778174207, 
     0.39018234344888114`}}], 
    LineBox[{{0.45418844609776843`, 0.40238474021369774`}, {
     0.46485409815317824`, 0.4033885904068147}}], 
    LineBox[{{0.4556519517488789, 0.4150297892693416}, {0.4644248425791247, 
     0.41502653561457925`}}], 
    LineBox[{{0.45535663615556327`, 0.42594737546059325`}, {
     0.46584370508224116`, 0.4271048714979976}}], 
    LineBox[{{0.4567745878047545, 0.4375245164515049}, {0.46528012903464944`, 
     0.43719595609472994`}}], 
    LineBox[{{0.4563141653950746, 0.4469951251175396}, {0.4666555618525292, 
     0.44825747525317616`}}], 
    LineBox[{{0.45765565322410945`, 0.45765565322410795`}, {
     0.4659356966541642, 0.45700475701800936`}}], 
    LineBox[{{0.45700475701801085`, 0.46593569665416273`}, {
     0.4672418760742444, 0.46724187607424295`}}], 
    LineBox[{{0.4582419380579972, 0.4759085711524403}, {0.46635122171914695`, 
     0.4749605720216257}}], 
    LineBox[{{0.4573850514025742, 0.48335821709453525`}, {0.4675656281654356, 
     0.4846391633242401}}], 
    LineBox[{{0.45849574320948105`, 0.4929362450558155}, {
     0.46649927443331746`, 0.4917380289931299}}], 
    LineBox[{{0.45742949502942315`, 0.4999929935026681}, {0.4676047639840131, 
     0.5011776323178996}}], 
    LineBox[{{0.45839928991027895`, 0.5095080753861316}, {
     0.46636862615282476`, 0.5081245613203045}}], 
    LineBox[{{0.45713350680780535`, 0.5166468194866717}, {0.4673549625210487, 
     0.5176690006210998}}], 
    LineBox[{{0.4579570277926127, 0.5264379676868598}, {0.46596581512331914`, 
     0.5249459680944426}}], 
    LineBox[{{0.4565142584334968, 0.5341242739774558}, {0.4668303961659104, 
     0.5349293615098786}}], 
    LineBox[{{0.45719534128729034`, 0.5445041920558745}, {0.4653146188503735, 
     0.5429848552761527}}], 
    LineBox[{{0.4556088777606551, 0.5531494848473459}, {0.4660622954692611, 
     0.553699363499218}}], 
    LineBox[{{0.4561596873896528, 0.5643759339244336}, {0.46445351314144007`, 
     0.5629071661030551}}], 
    LineBox[{{0.4544704203168971, 0.5743026834386998}, {0.4650955878062376, 
     0.5745783230417126}}], 
    LineBox[{{0.4549097256283802, 0.58655947965491}, {0.46343161004647054`, 
     0.5852096368248951}}], 
    LineBox[{{0.4637404889536234, 0.3769084875241153}, {0.47254433967552106`, 
     0.377196544931091}}], 
    LineBox[{{0.4634186778174207, 0.39018234344888114`}, {
     0.47391508513873476`, 0.39099043503909914`}}], 
    LineBox[{{0.46485409815317824`, 0.4033885904068147}, {
     0.47333631735289544`, 0.4033904896816651}}], 
    LineBox[{{0.4644248425791247, 0.41502653561457925`}, {0.4747145107684067, 
     0.41601906525736543`}}], 
    LineBox[{{0.46584370508224116`, 0.4271048714979976}, {0.474027727675993, 
     0.4268024502244824}}], 
    LineBox[{{0.46528012903464944`, 0.43719595609472994`}, {
     0.4753919476909465, 0.4383362287611458}}], 
    LineBox[{{0.4666555618525292, 0.44825747525317616`}, {
     0.47458024508092433`, 0.44765062281920204`}}], 
    LineBox[{{0.4659356966541642, 0.45700475701800936`}, {
     0.47590857115244173`, 0.45824193805799573`}}], 
    LineBox[{{0.4672418760742444, 0.46724187607424295`}, {0.4749605720216272, 
     0.4663512217191455}}], 
    LineBox[{{0.46635122171914695`, 0.4749605720216257}, {0.4762323359346689, 
     0.47623233593466746`}}], 
    LineBox[{{0.4675656281654356, 0.4846391633242401}, {0.4751439066669741, 
     0.4835062787810868}}], 
    LineBox[{{0.46649927443331746`, 0.4917380289931299}, {0.4763414806678578, 
     0.4929753827908755}}], 
    LineBox[{{0.4676047639840131, 0.5011776323178996}, {0.4751168604399683, 
     0.49986233188227785`}}], 
    LineBox[{{0.46636862615282476`, 0.5081245613203045}, {
     0.47622719656764334`, 0.509258248891653}}], 
    LineBox[{{0.4673549625210487, 0.5176690006210998}, {0.47487925383587676`, 
     0.5162439813354054}}], 
    LineBox[{{0.46596581512331914`, 0.5249459680944426}, {
     0.47589491540974643`, 0.5259133753697194}}], 
    LineBox[{{0.4668303961659104, 0.5349293615098786}, {0.47444439881873096`, 
     0.5334730829548348}}], 
    LineBox[{{0.4653146188503735, 0.5429848552761527}, {0.4753639216557661, 
     0.5437361250341392}}], 
    LineBox[{{0.4660622954692611, 0.553699363499218}, {0.47383777730363896`, 
     0.5522884866499365}}], 
    LineBox[{{0.46445351314144007`, 0.5629071661030551}, {
     0.47466533851763665`, 0.5634093965108784}}], 
    LineBox[{{0.4650955878062376, 0.5745783230417126}, {0.473094359785639, 
     0.5732810629522613}}], 
    LineBox[{{0.46343161004647054`, 0.5852096368248951}, {
     0.47383887247415535`, 0.585448527961411}}], 
    LineBox[{{0.47254433967552106`, 0.377196544931091}, {0.48295574704659067`,
      0.3777874436569559}}], 
    LineBox[{{0.47391508513873476`, 0.39099043503909914`}, {
     0.48221856770575183`, 0.3909738982996538}}], 
    LineBox[{{0.47333631735289544`, 0.4033904896816651}, {0.4835183228392193, 
     0.4041876514208409}}], 
    LineBox[{{0.4747145107684067, 0.41601906525736543`}, {
     0.48269378908098076`, 0.41571769534271885`}}], 
    LineBox[{{0.474027727675993, 0.4268024502244824}, {0.484003917112181, 
     0.4277821114464655}}], 
    LineBox[{{0.4753919476909465, 0.4383362287611458}, {0.48308135734466917`, 
     0.4377483576666602}}], 
    LineBox[{{0.47458024508092433`, 0.44765062281920204`}, {
     0.48438532911396687`, 0.4487740219951124}}], 
    LineBox[{{0.47590857115244173`, 0.45824193805799573`}, {
     0.4833582170945367, 0.45738505140257274`}}], 
    LineBox[{{0.4749605720216272, 0.4663512217191455}, {0.4846391633242416, 
     0.4675656281654342}}], 
    LineBox[{{0.4762323359346689, 0.47623233593466746`}, {0.4835062787810883, 
     0.47514390666697265`}}], 
    LineBox[{{0.4751439066669741, 0.4835062787810868}, {0.48474831086751496`, 
     0.4847483108675135}}], 
    LineBox[{{0.4763414806678578, 0.4929753827908755}, {0.48351451976344223`, 
     0.49171098083439296`}}], 
    LineBox[{{0.4751168604399683, 0.49986233188227785`}, {0.4847040272378725, 
     0.5010633407874924}}], 
    LineBox[{{0.47622719656764334`, 0.509258248891653}, {0.48338047230268033`,
      0.5078869436876887}}], 
    LineBox[{{0.47487925383587676`, 0.5162439813354054}, {0.484507194025298, 
     0.5173367073137106}}], 
    LineBox[{{0.47589491540974643`, 0.5259133753697194}, {0.4831107786957224, 
     0.5245111158220307}}], 
    LineBox[{{0.47444439881873096`, 0.5334730829548348}, {
     0.48416848100841264`, 0.5343983863820573}}], 
    LineBox[{{0.4753639216557661, 0.5437361250341392}, {0.482720667260397, 
     0.5423782963919095}}], 
    LineBox[{{0.47383777730363896`, 0.5522884866499365}, {0.4837073425508642, 
     0.5530008845008084}}], 
    LineBox[{{0.47466533851763665`, 0.5634093965108784}, {0.4822324263688746, 
     0.5621639264737133}}], 
    LineBox[{{0.473094359785639, 0.5732810629522613}, {0.48315002569070764`, 
     0.5737521041572065}}], 
    LineBox[{{0.47383887247415535`, 0.585448527961411}, {0.48167315876593886`,
      0.5843706909868267}}], 
    LineBox[{{0.48295574704659067`, 0.3777874436569559}, {0.4911930160707304, 
     0.37773337443223787`}}], 
    LineBox[{{0.48221856770575183`, 0.3909738982996538}, {
     0.49238198160372737`, 0.3915526950618896}}], 
    LineBox[{{0.4835183228392193, 0.4041876514208409}, {0.4914117578923027, 
     0.40386549132798394`}}], 
    LineBox[{{0.48269378908098076`, 0.41571769534271885`}, {
     0.4926292208197434, 0.4165044691552602}}], 
    LineBox[{{0.484003917112181, 0.4277821114464655}, {0.4915821418694677, 
     0.42718990120594313`}}], 
    LineBox[{{0.48308135734466917`, 0.4377483576666602}, {0.4928179635773173, 
     0.43871754932798085`}}], 
    LineBox[{{0.48438532911396687`, 0.4487740219951124}, {0.4916935818395676, 
     0.4479274367538671}}], 
    LineBox[{{0.4833582170945367, 0.45738505140257274`}, {
     0.49293624505581696`, 0.45849574320947956`}}], 
    LineBox[{{0.4846391633242416, 0.4675656281654342}, {0.4917380289931314, 
     0.466499274433316}}], 
    LineBox[{{0.4835062787810883, 0.47514390666697265`}, {0.492975382790877, 
     0.47634148066785637`}}], 
    LineBox[{{0.48474831086751496`, 0.4847483108675135}, {0.4917109808343944, 
     0.4835145197634408}}], 
    LineBox[{{0.48351451976344223`, 0.49171098083439296`}, {
     0.4929310980146886, 0.4929310980146871}}], 
    LineBox[{{0.4847040272378725, 0.5010633407874924}, {0.4916122120983351, 
     0.49972828117261386`}}], 
    LineBox[{{0.48338047230268033`, 0.5078869436876887}, {
     0.49280424534797274`, 0.5090614111779942}}], 
    LineBox[{{0.484507194025298, 0.5173367073137106}, {0.4914460627179096, 
     0.5159742889273564}}], 
    LineBox[{{0.4831107786957224, 0.5245111158220307}, {0.4926009797135161, 
     0.5255746710687119}}], 
    LineBox[{{0.48416848100841264`, 0.5343983863820573}, {0.4912211935405344, 
     0.533083002754269}}], 
    LineBox[{{0.482720667260397, 0.5423782963919095}, {0.4923322940184034, 
     0.5432750418126538}}], 
    LineBox[{{0.4837073425508642, 0.5530008845008084}, {0.4909498278116816, 
     0.551800342776705}}], 
    LineBox[{{0.4822324263688746, 0.5621639264737133}, {0.4920129914244951, 
     0.5628522213224123}}], 
    LineBox[{{0.48315002569070764`, 0.5737521041572065}, {0.4906466037899024, 
     0.5727219932491725}}], 
    LineBox[{{0.48167315876593886`, 0.5843706909868267}, {
     0.49166027209173646`, 0.5848257262265419}}], 
    LineBox[{{0.4911930160707304, 0.37773337443223787`}, {0.5014232586322145, 
     0.3780790416438625}}], 
    LineBox[{{0.49238198160372737`, 0.3915526950618896}, {0.5003066288541425, 
     0.3911925285055295}}], 
    LineBox[{{0.4914117578923027, 0.40386549132798394`}, {0.5013988248604214, 
     0.4044347775690948}}], 
    LineBox[{{0.4926292208197434, 0.4165044691552602}, {0.5002200249181573, 
     0.4158880190320466}}], 
    LineBox[{{0.4915821418694677, 0.42718990120594313`}, {0.5013487111525341, 
     0.4279707969878589}}], 
    LineBox[{{0.4928179635773173, 0.43871754932798085`}, {0.5001140384421786, 
     0.4378597741967815}}], 
    LineBox[{{0.4916935818395676, 0.4479274367538671}, {0.5012741030909136, 
     0.44889228368752204`}}], 
    LineBox[{{0.49293624505581696`, 0.45849574320947956`}, {
     0.49999299350266957`, 0.45742949502942165`}}], 
    LineBox[{{0.4917380289931314, 0.466499274433316}, {0.501177632317901, 
     0.46760476398401163`}}], 
    LineBox[{{0.492975382790877, 0.47634148066785637`}, {0.4998623318822793, 
     0.4751168604399668}}], 
    LineBox[{{0.4917109808343944, 0.4835145197634408}, {0.5010633407874938, 
     0.484704027237871}}], 
    LineBox[{{0.4929310980146886, 0.4929310980146871}, {0.4997282811726153, 
     0.49161221209833367`}}], 
    LineBox[{{0.4916122120983351, 0.49972828117261386`}, {0.5009364871095117, 
     0.5009364871095102}}], 
    LineBox[{{0.49280424534797274`, 0.5090614111779942}, {0.4995974080229475, 
     0.5077207947040195}}], 
    LineBox[{{0.4914460627179096, 0.5159742889273564}, {0.5008032026566097, 
     0.5171334449075924}}], 
    LineBox[{{0.4926009797135161, 0.5255746710687119}, {0.4994761139134376, 
     0.5242862591497199}}], 
    LineBox[{{0.4912211935405344, 0.533083002754269}, {0.5006700353762341, 
     0.5341297245387276}}], 
    LineBox[{{0.4923322940184034, 0.5432750418126538}, {0.4993701450639451, 
     0.5421069730210589}}], 
    LineBox[{{0.4909498278116816, 0.551800342776705}, {0.5005434434100116, 
     0.5526816479031091}}], 
    LineBox[{{0.4920129914244951, 0.5628522213224123}, {0.49928418589588724`, 
     0.5618607931474954}}], 
    LineBox[{{0.4906466037899024, 0.5727219932491725}, {0.5004293111914627, 
     0.5733995131594849}}], 
    LineBox[{{0.49166027209173646`, 0.5848257262265419}, {
     0.49922158736756034`, 0.5840514779566821}}], 
    LineBox[{{0.5014232586322145, 0.3780790416438625}, {0.5094906449011507, 
     0.37766924487672077`}}], 
    LineBox[{{0.5003066288541425, 0.3911925285055295}, {0.5104321416252763, 
     0.3915282981426278}}], 
    LineBox[{{0.5013988248604214, 0.4044347775690948}, {0.5091214962224551, 
     0.40377894815375126`}}], 
    LineBox[{{0.5002200249181573, 0.4158880190320466}, {0.5101105735090415, 
     0.41645439052272804`}}], 
    LineBox[{{0.5013487111525341, 0.4279707969878589}, {0.5087588417109158, 
     0.4270839602261825}}], 
    LineBox[{{0.5001140384421786, 0.4378597741967815}, {0.5097972994514738, 
     0.43864296905636957`}}], 
    LineBox[{{0.5012741030909136, 0.44889228368752204`}, {0.5084205917025475, 
     0.4478064202836278}}], 
    LineBox[{{0.49999299350266957`, 0.45742949502942165`}, {
     0.5095080753861331, 0.45839928991027745`}}], 
    LineBox[{{0.501177632317901, 0.46760476398401163`}, {0.5081245613203059, 
     0.46636862615282326`}}], 
    LineBox[{{0.4998623318822793, 0.4751168604399668}, {0.5092582488916545, 
     0.47622719656764184`}}], 
    LineBox[{{0.5010633407874938, 0.484704027237871}, {0.5078869436876902, 
     0.4833804723026789}}], 
    LineBox[{{0.4997282811726153, 0.49161221209833367`}, {0.5090614111779956, 
     0.4928042453479713}}], 
    LineBox[{{0.5009364871095117, 0.5009364871095102}, {0.507720794704021, 
     0.499597408022946}}], 
    LineBox[{{0.4995974080229475, 0.5077207947040195}, {0.5089281274501919, 
     0.5089281274501904}}], 
    LineBox[{{0.5008032026566097, 0.5171334449075924}, {0.5076347844379134, 
     0.5158529983989297}}], 
    LineBox[{{0.4994761139134376, 0.5242862591497199}, {0.5088649625411302, 
     0.5254415113010027}}], 
    LineBox[{{0.5006700353762341, 0.5341297245387276}, {0.5076324360604781, 
     0.5329770461037807}}], 
    LineBox[{{0.4993701450639451, 0.5421069730210589}, {0.5088739701320371, 
     0.5431484702947444}}], 
    LineBox[{{0.5005434434100116, 0.5526816479031091}, {0.5077119784628309, 
     0.5517144064243947}}], 
    LineBox[{{0.49928418589588724`, 0.5618607931474954}, {0.508952719465501, 
     0.5627381260766968}}], 
    LineBox[{{0.5004293111914627, 0.5733995131594849}, {0.5078668104266902, 
     0.5726594267138272}}], 
    LineBox[{{0.49922158736756034`, 0.5840514779566821}, {0.5090948217159058, 
     0.5847290229864822}}], 
    LineBox[{{0.5094906449011507, 0.37766924487672077`}, {0.5198332152583527, 
     0.3777643776236756}}], 
    LineBox[{{0.5104321416252763, 0.3915282981426278}, {0.5183977818380208, 
     0.3908236223831615}}], 
    LineBox[{{0.5091214962224551, 0.40377894815375126`}, {0.5192224788007814, 
     0.40411339569832233`}}], 
    LineBox[{{0.5101105735090415, 0.41645439052272804`}, {0.5177538014093838, 
     0.41552552949116495`}}], 
    LineBox[{{0.5087588417109158, 0.4270839602261825}, {0.5186386658850198, 
     0.4276576434198926}}], 
    LineBox[{{0.5097972994514738, 0.43864296905636957`}, {0.5171596547902721, 
     0.4375216191660914}}], 
    LineBox[{{0.5084205917025475, 0.4478064202836278}, {0.5181113221719725, 
     0.44860312401740465`}}], 
    LineBox[{{0.5095080753861331, 0.45839928991027745`}, {0.5166468194866731, 
     0.45713350680780385`}}], 
    LineBox[{{0.5081245613203059, 0.46636862615282326`}, {0.5176690006211012, 
     0.4673549625210472}}], 
    LineBox[{{0.5092582488916545, 0.47622719656764184`}, {0.5162439813354068, 
     0.4748792538358753}}], 
    LineBox[{{0.5078869436876902, 0.4833804723026789}, {0.5173367073137121, 
     0.4845071940252966}}], 
    LineBox[{{0.5090614111779956, 0.4928042453479713}, {0.515974288927358, 
     0.4914460627179081}}], 
    LineBox[{{0.507720794704021, 0.499597408022946}, {0.5171334449075938, 
     0.5008032026566083}}], 
    LineBox[{{0.5089281274501919, 0.5089281274501904}, {0.5158529983989312, 
     0.507634784437912}}], 
    LineBox[{{0.5076347844379134, 0.5158529983989297}, {0.5170702813109251, 
     0.5170702813109237}}], 
    LineBox[{{0.5088649625411302, 0.5254415113010027}, {0.5158859393952001, 
     0.5242839117265683}}], 
    LineBox[{{0.5076324360604781, 0.5329770461037807}, {0.5171493009613082, 
     0.534138732789448}}], 
    LineBox[{{0.5088739701320371, 0.5431484702947444}, {0.5160690870612314, 
     0.5421865068553665}}], 
    LineBox[{{0.5077119784628309, 0.5517144064243947}, {0.5173636251176621, 
     0.5527603858346758}}], 
    LineBox[{{0.508952719465501, 0.5627381260766968}, {0.5163892972895583, 
     0.5620155891211949}}], 
    LineBox[{{0.5078668104266902, 0.5726594267138272}, {0.5176984644353639, 
     0.5735415756181118}}], 
    LineBox[{{0.5090948217159058, 0.5847290229864822}, {0.5168260225489083, 
     0.5842710365748914}}], 
    LineBox[{{0.5198332152583527, 0.3777643776236756}, {0.5281416848406963, 
     0.3770074955856323}}], 
    LineBox[{{0.5183977818380208, 0.3908236223831615}, {0.5287855583698889, 
     0.3909179505954612}}], 
    LineBox[{{0.5192224788007814, 0.40411339569832233`}, {0.5272070410851256, 
     0.40313529932567094`}}], 
    LineBox[{{0.5177538014093838, 0.41552552949116495`}, {0.5279145112610464, 
     0.4158708359929937}}], 
    LineBox[{{0.5186386658850198, 0.4276576434198926}, {0.5263331456273321, 
     0.42649001223030014`}}], 
    LineBox[{{0.5171596547902721, 0.4375216191660914}, {0.5271178192984963, 
     0.43811576888929793`}}], 
    LineBox[{{0.5181113221719725, 0.44860312401740465`}, {0.5255652704191005, 
     0.44729367850397905`}}], 
    LineBox[{{0.5166468194866731, 0.45713350680780385`}, {0.5264379676868612, 
     0.4579570277926112}}], 
    LineBox[{{0.5176690006211012, 0.4673549625210472}, {0.524945968094444, 
     0.46596581512331764`}}], 
    LineBox[{{0.5162439813354068, 0.4748792538358753}, {0.5259133753697208, 
     0.47589491540974493`}}], 
    LineBox[{{0.5173367073137121, 0.4845071940252966}, {0.5245111158220321, 
     0.4831107786957209}}], 
    LineBox[{{0.515974288927358, 0.4914460627179081}, {0.5255746710687134, 
     0.4926009797135146}}], 
    LineBox[{{0.5171334449075938, 0.5008032026566083}, {0.5242862591497214, 
     0.49947611391343616`}}], 
    LineBox[{{0.5158529983989312, 0.507634784437912}, {0.5254415113010041, 
     0.5088649625411288}}], 
    LineBox[{{0.5170702813109251, 0.5170702813109237}, {0.5242839117265696, 
     0.5158859393951987}}], 
    LineBox[{{0.5158859393952001, 0.5242839117265683}, {0.5255205291382242, 
     0.5255205291382228}}], 
    LineBox[{{0.5171493009613082, 0.534138732789448}, {0.5245023256877283, 
     0.5331601818718087}}], 
    LineBox[{{0.5160690870612314, 0.5421865068553665}, {0.5258048045827431, 
     0.543362771206339}}], 
    LineBox[{{0.5173636251176621, 0.5527603858346758}, {0.5249259581324943, 
     0.5520345612201538}}], 
    LineBox[{{0.5163892972895583, 0.5620155891211949}, {0.5262749358069322, 
     0.5630728881835468}}], 
    LineBox[{{0.5176984644353639, 0.5735415756181118}, {0.5255275052565946, 
     0.5730960152241199}}], 
    LineBox[{{0.5168260225489083, 0.5842710365748914}, {0.5269014596221694, 
     0.5851633541554396}}], 
    LineBox[{{0.5281416848406963, 0.3770074955856323}, {0.5388807129592973, 
     0.3768625136697622}}], 
    LineBox[{{0.5287855583698889, 0.3909179505954612}, {0.5372060705559846, 
     0.38988951398537}}], 
    LineBox[{{0.5272070410851256, 0.40313529932567094`}, {0.5377210940581193, 
     0.4032427835656433}}], 
    LineBox[{{0.5279145112610464, 0.4158708359929937}, {0.536044112013256, 
     0.41465197044337787`}}], 
    LineBox[{{0.5263331456273321, 0.42649001223030014`}, {0.5366392178914624, 
     0.4268612060952108}}], 
    LineBox[{{0.5271178192984963, 0.43811576888929793`}, {0.5349979783092212, 
     0.43675391293567845`}}], 
    LineBox[{{0.5255652704191005, 0.44729367850397905`}, {0.5356910949533894, 
     0.4479233858158891}}], 
    LineBox[{{0.5264379676868612, 0.4579570277926112}, {0.5341242739774572, 
     0.4565142584334953}}], 
    LineBox[{{0.524945968094444, 0.46596581512331764`}, {0.53492936150988, 
     0.4668303961659089}}], 
    LineBox[{{0.5259133753697208, 0.47589491540974493`}, {0.5334730829548362, 
     0.47444439881872946`}}], 
    LineBox[{{0.5245111158220321, 0.4831107786957209}, {0.5343983863820587, 
     0.4841684810084112}}], 
    LineBox[{{0.5255746710687134, 0.4926009797135146}, {0.5330830027542705, 
     0.49122119354053295`}}], 
    LineBox[{{0.5242862591497214, 0.49947611391343616`}, {0.5341297245387291, 
     0.5006700353762327}}], 
    LineBox[{{0.5254415113010041, 0.5088649625411288}, {0.5329770461037822, 
     0.5076324360604767}}], 
    LineBox[{{0.5242839117265696, 0.5158859393951987}, {0.5341387327894493, 
     0.5171493009613067}}], 
    LineBox[{{0.5255205291382242, 0.5255205291382228}, {0.5331601818718101, 
     0.5245023256877268}}], 
    LineBox[{{0.5245023256877283, 0.5331601818718087}, {0.5344229976171342, 
     0.5344229976171329}}], 
    LineBox[{{0.5258048045827431, 0.543362771206339}, {0.5336189923095971, 
     0.5426101015396504}}], 
    LineBox[{{0.5249259581324943, 0.5520345612201538}, {0.5349628724186845, 
     0.5532304496309663}}], 
    LineBox[{{0.5262749358069322, 0.5630728881835468}, {0.5343234882755891, 
     0.5626170062414628}}], 
    LineBox[{{0.5255275052565946, 0.5730960152241199}, {0.5357239819153039, 
     0.5741679220846201}}], 
    LineBox[{{0.5269014596221694, 0.5851633541554396}, {0.5352306808623921, 
     0.5850143220951725}}], 
    LineBox[{{0.5388807129592973, 0.3768625136697622}, {0.5478162623306307, 
     0.37578861544562714`}}], 
    LineBox[{{0.5372060705559846, 0.38988951398537}, {0.5481325104485658, 
     0.3897589700149288}}], 
    LineBox[{{0.5377210940581193, 0.4032427835656433}, {0.5463730782791258, 
     0.40197384109708634`}}], 
    LineBox[{{0.536044112013256, 0.41465197044337787`}, {0.5467651365548593, 
     0.4147893523805969}}], 
    LineBox[{{0.5366392178914624, 0.4268612060952108}, {0.5450411530522095, 
     0.425444144840263}}], 
    LineBox[{{0.5349979783092212, 0.43675391293567845`}, {0.5455335348458092, 
     0.4371678325834777}}], 
    LineBox[{{0.5356910949533894, 0.4479233858158891}, {0.5438902271729695, 
     0.4464200663734502}}], 
    LineBox[{{0.5341242739774572, 0.4565142584334953}, {0.544504192055876, 
     0.4571953412872888}}], 
    LineBox[{{0.53492936150988, 0.4668303961659089}, {0.5429848552761541, 
     0.46531461885037206`}}], 
    LineBox[{{0.5334730829548362, 0.47444439881872946`}, {0.5437361250341405, 
     0.47536392165576463`}}], 
    LineBox[{{0.5343983863820587, 0.4841684810084112}, {0.5423782963919108, 
     0.48272066726039553`}}], 
    LineBox[{{0.5330830027542705, 0.49122119354053295`}, {0.5432750418126552, 
     0.49233229401840195`}}], 
    LineBox[{{0.5341297245387291, 0.5006700353762327}, {0.5421069730210604, 
     0.49937014506394367`}}], 
    LineBox[{{0.5329770461037822, 0.5076324360604767}, {0.5431484702947458, 
     0.5088739701320356}}], 
    LineBox[{{0.5341387327894493, 0.5171493009613067}, {0.5421865068553678, 
     0.51606908706123}}], 
    LineBox[{{0.5331601818718101, 0.5245023256877268}, {0.5433627712063404, 
     0.5258048045827418}}], 
    LineBox[{{0.5344229976171342, 0.5344229976171329}, {0.5426101015396517, 
     0.5336189923095958}}], 
    LineBox[{{0.5336189923095971, 0.5426101015396504}, {0.543902619848277, 
     0.5439026198482757}}], 
    LineBox[{{0.5349628724186845, 0.5532304496309663}, {0.5433495810545593, 
     0.5527389798079951}}], 
    LineBox[{{0.5343234882755891, 0.5626170062414628}, {0.5447330362483075, 
     0.5638338656998071}}], 
    LineBox[{{0.5357239819153039, 0.5741679220846201}, {0.5443588398283284, 
     0.5740029780932546}}], 
    LineBox[{{0.5352306808623921, 0.5850143220951725}, {0.5458035185004425, 
     0.5861002261785441}}], 
    LineBox[{{0.5478162623306307, 0.37578861544562714`}, {0.5592000081483008, 
     0.3754283634543607}}], 
    LineBox[{{0.5481325104485658, 0.3897589700149288}, {0.5573769318891664, 
     0.38844700851916103`}}], 
    LineBox[{{0.5463730782791258, 0.40197384109708634`}, {0.5575614392181449, 
     0.4018759579040888}}], 
    LineBox[{{0.5467651365548593, 0.4147893523805969}, {0.555766930221211, 
     0.41332042520408674`}}], 
    LineBox[{{0.5450411530522095, 0.425444144840263}, {0.5560467787309415, 
     0.4256298801633575}}], 
    LineBox[{{0.5455335348458092, 0.4371678325834777}, {0.5543317321318731, 
     0.43560312780348437`}}], 
    LineBox[{{0.5438902271729695, 0.4464200663734502}, {0.5547349636461141, 
     0.4468941179518665}}], 
    LineBox[{{0.544504192055876, 0.4571953412872888}, {0.5531494848473473, 
     0.4556088777606537}}], 
    LineBox[{{0.5429848552761541, 0.46531461885037206`}, {0.5536993634992194, 
     0.46606229546925965`}}], 
    LineBox[{{0.5437361250341405, 0.47536392165576463`}, {0.5522884866499379, 
     0.4738377773036375}}], 
    LineBox[{{0.5423782963919108, 0.48272066726039553`}, {0.5530008845008098, 
     0.4837073425508628}}], 
    LineBox[{{0.5432750418126552, 0.49233229401840195`}, {0.5518003427767064, 
     0.4909498278116802}}], 
    LineBox[{{0.5421069730210604, 0.49937014506394367`}, {0.5526816479031105, 
     0.5005434434100101}}], 
    LineBox[{{0.5431484702947458, 0.5088739701320356}, {0.5517144064243962, 
     0.5077119784628294}}], 
    LineBox[{{0.5421865068553678, 0.51606908706123}, {0.5527603858346772, 
     0.5173636251176607}}], 
    LineBox[{{0.5433627712063404, 0.5258048045827418}, {0.5520345612201552, 
     0.5249259581324929}}], 
    LineBox[{{0.5426101015396517, 0.5336189923095958}, {0.5532304496309677, 
     0.5349628724186831}}], 
    LineBox[{{0.543902619848277, 0.5439026198482757}, {0.5527389798079965, 
     0.543349581054558}}], 
    LineBox[{{0.5433495810545593, 0.5527389798079951}, {0.5540608175822532, 
     0.5540608175822518}}], 
    LineBox[{{0.5447330362483075, 0.5638338656998071}, {0.5537828826576151, 
     0.5636261356273394}}], 
    LineBox[{{0.5443588398283284, 0.5740029780932546}, {0.5551998661014721, 
     0.5752381904145011}}], 
    LineBox[{{0.5458035185004425, 0.5861002261785441}, {0.5551037075408267, 
     0.5862341220279076}}], 
    LineBox[{{0.5592000081483008, 0.3754283634543607}, {0.5690892229176852, 
     0.37408571503840093`}}], 
    LineBox[{{0.5573769318891664, 0.38844700851916103`}, {0.569069999764721, 
     0.38812111114551173`}}], 
    LineBox[{{0.5575614392181449, 0.4018759579040888}, {0.567222705049076, 
     0.40036434144216326`}}], 
    LineBox[{{0.555766930221211, 0.41332042520408674`}, {0.5672873699896495, 
     0.41327506699000693`}}], 
    LineBox[{{0.5560467787309415, 0.4256298801633575}, {0.5655114842109095, 
     0.42400914360664}}], 
    LineBox[{{0.5543317321318731, 0.43560312780348437`}, {0.5656938987719151, 
     0.43585612616438907`}}], 
    LineBox[{{0.5547349636461141, 0.4468941179518665}, {0.5640454589889325, 
     0.44523780586966555`}}], 
    LineBox[{{0.5531494848473473, 0.4556088777606537}, {0.564375933924435, 
     0.45615968738965135`}}], 
    LineBox[{{0.5536993634992194, 0.46606229546925965`}, {0.5629071661030565, 
     0.4644535131414386}}], 
    LineBox[{{0.5522884866499379, 0.4738377773036375}, {0.5634093965108797, 
     0.4746653385176352}}], 
    LineBox[{{0.5530008845008098, 0.4837073425508628}, {0.5621639264737147, 
     0.48223242636887315`}}], 
    LineBox[{{0.5518003427767064, 0.4909498278116802}, {0.5628522213224137, 
     0.4920129914244937}}], 
    LineBox[{{0.5526816479031105, 0.5005434434100101}, {0.5618607931474967, 
     0.4992841858958858}}], 
    LineBox[{{0.5517144064243962, 0.5077119784628294}, {0.5627381260766982, 
     0.5089527194654997}}], 
    LineBox[{{0.5527603858346772, 0.5173636251176607}, {0.5620155891211962, 
     0.5163892972895568}}], 
    LineBox[{{0.5520345612201552, 0.5249259581324929}, {0.5630728881835482, 
     0.5262749358069307}}], 
    LineBox[{{0.5532304496309677, 0.5349628724186831}, {0.5626170062414642, 
     0.5343234882755876}}], 
    LineBox[{{0.5527389798079965, 0.543349581054558}, {0.5638338656998084, 
     0.5447330362483062}}], 
    LineBox[{{0.5540608175822532, 0.5540608175822518}, {0.5636261356273408, 
     0.5537828826576138}}], 
    LineBox[{{0.5537828826576151, 0.5636261356273394}, {0.5649728377571264, 
     0.564972837757125}}], 
    LineBox[{{0.5551998661014721, 0.5752381904145011}, {0.5649810890957727, 
     0.5753236123955552}}], 
    LineBox[{{0.5551037075408267, 0.5862341220279076}, {0.5664215591557594, 
     0.587481174972196}}], 
    LineBox[{{0.5690892229176852, 0.37408571503840093`}, {0.5813097973901941, 
     0.37354661807682066`}}], 
    LineBox[{{0.569069999764721, 0.38812111114551173`}, {0.5794318986828986, 
     0.38658111379497223`}}], 
    LineBox[{{0.567222705049076, 0.40036434144216326`}, {0.5792871318028153, 
     0.4000938054321895}}], 
    LineBox[{{0.5672873699896495, 0.41327506699000693`}, {0.5774667625151744, 
     0.4116094609968527}}], 
    LineBox[{{0.5655114842109095, 0.42400914360664}, {0.5774275140928912, 
     0.4240365549499954}}], 
    LineBox[{{0.5656938987719151, 0.43585612616438907`}, {0.5757253702095837, 
     0.4341370842482005}}], 
    LineBox[{{0.5640454589889325, 0.44523780586966555`}, {0.5758280342356458, 
     0.4455760751569198}}], 
    LineBox[{{0.564375933924435, 0.45615968738965135`}, {0.5743026834387013, 
     0.45447042031689566`}}], 
    LineBox[{{0.5629071661030565, 0.4644535131414386}, {0.574578323041714, 
     0.46509558780623617`}}], 
    LineBox[{{0.5634093965108797, 0.4746653385176352}, {0.5732810629522627, 
     0.47309435978563763`}}], 
    LineBox[{{0.5621639264737147, 0.48223242636887315`}, {0.5737521041572078, 
     0.48315002569070625`}}], 
    LineBox[{{0.5628522213224137, 0.4920129914244937}, {0.5727219932491737, 
     0.490646603789901}}], 
    LineBox[{{0.5618607931474967, 0.4992841858958858}, {0.5733995131594862, 
     0.5004293111914614}}], 
    LineBox[{{0.5627381260766982, 0.5089527194654997}, {0.5726594267138285, 
     0.5078668104266888}}], 
    LineBox[{{0.5620155891211962, 0.5163892972895568}, {0.573541575618113, 
     0.5176984644353626}}], 
    LineBox[{{0.5630728881835482, 0.5262749358069307}, {0.5730960152241212, 
     0.5255275052565933}}], 
    LineBox[{{0.5626170062414642, 0.5343234882755876}, {0.5741679220846214, 
     0.5357239819153026}}], 
    LineBox[{{0.5638338656998084, 0.5447330362483062}, {0.574002978093256, 
     0.544358839828327}}], 
    LineBox[{{0.5636261356273408, 0.5537828826576138}, {0.5752381904145024, 
     0.5551998661014708}}], 
    LineBox[{{0.5649728377571264, 0.564972837757125}, {0.5753236123955565, 
     0.5649810890957714}}], 
    LineBox[{{0.5649810890957727, 0.5753236123955552}, {0.5766868034846427, 
     0.5766868034846414}}], 
    LineBox[{{0.5664215591557594, 0.587481174972196}, {0.5769797105032164, 
     0.5878565451880853}}], 
    LineBox[{{0.5813097973901941, 0.37354661807682066`}, {0.5923959245093589, 
     0.37199666643267276`}}], 
    LineBox[{{0.5794318986828986, 0.38658111379497223`}, {0.5920547159474445, 
     0.38609902016008163`}}], 
    LineBox[{{0.5792871318028153, 0.4000938054321895}, {0.590210642711746, 
     0.3983995208634233}}], 
    LineBox[{{0.5774667625151744, 0.4116094609968527}, {0.5899572978072544, 
     0.41141563350683513`}}], 
    LineBox[{{0.5774275140928912, 0.4240365549499954}, {0.588216153519481, 
     0.4222677275341854}}], 
    LineBox[{{0.5757253702095837, 0.4341370842482005}, {0.5880918456991431, 
     0.43425654158921567`}}], 
    LineBox[{{0.5758280342356458, 0.4455760751569198}, {0.5865172634162468, 
     0.4438148885393114}}], 
    LineBox[{{0.5743026834387013, 0.45447042031689566`}, {0.5865594796549114, 
     0.4549097256283787}}], 
    LineBox[{{0.574578323041714, 0.46509558780623617`}, {0.5852096368248966, 
     0.4634316100464691}}], 
    LineBox[{{0.5732810629522627, 0.47309435978563763`}, {0.5854485279614123, 
     0.4738388724741539}}], 
    LineBox[{{0.5737521041572078, 0.48315002569070625`}, {0.584370690986828, 
     0.48167315876593747`}}], 
    LineBox[{{0.5727219932491737, 0.490646603789901}, {0.5848257262265433, 
     0.4916602720917351}}], 
    LineBox[{{0.5733995131594862, 0.5004293111914614}, {0.5840514779566834, 
     0.4992215873675589}}], 
    LineBox[{{0.5726594267138285, 0.5078668104266888}, {0.5847290229864835, 
     0.5090948217159044}}], 
    LineBox[{{0.573541575618113, 0.5176984644353626}, {0.5842710365748928, 
     0.5168260225489069}}], 
    LineBox[{{0.5730960152241212, 0.5255275052565933}, {0.585163354155441, 
     0.5269014596221681}}], 
    LineBox[{{0.5741679220846214, 0.5357239819153026}, {0.5850143220951738, 
     0.5352306808623908}}], 
    LineBox[{{0.574002978093256, 0.544358839828327}, {0.5861002261785454, 
     0.5458035185004411}}], 
    LineBox[{{0.5752381904145024, 0.5551998661014708}, {0.5862341220279089, 
     0.5551037075408254}}], 
    LineBox[{{0.5753236123955565, 0.5649810890957714}, {0.5874811749721973, 
     0.5664215591557582}}], 
    LineBox[{{0.5766868034846427, 0.5766868034846414}, {0.5878565451880866, 
     0.5769797105032151}}], 
    LineBox[{{0.5769797105032164, 0.5878565451880853}, {0.5892243773810077, 
     0.5892243773810064}}], 
    LineBox[{{0.5923959245093589, 0.37199666643267276`}, {0.6055781900074053, 
     0.3713229013705779}}], 
    LineBox[{{0.5920547159474445, 0.38609902016008163`}, {0.6037343665337275, 
     0.3843962012621832}}], 
    LineBox[{{0.590210642711746, 0.3983995208634233}, {0.6032816702876732, 
     0.39799660773276657`}}], 
    LineBox[{{0.5899572978072544, 0.41141563350683513`}, {0.601520701988616, 
     0.40961494268871523`}}], 
    LineBox[{{0.588216153519481, 0.4222677275341854}, {0.6011786221456541, 
     0.4221709707289595}}], 
    LineBox[{{0.5880918456991431, 0.43425654158921567`}, {0.5995676505951683, 
     0.43243789321334714`}}], 
    LineBox[{{0.5865172634162468, 0.4438148885393114}, {0.5993787889102311, 
     0.44404336919120035`}}], 
    LineBox[{{0.5865594796549114, 0.4549097256283787}, {0.5979816195137778, 
     0.4531623885269451}}], 
    LineBox[{{0.5852096368248966, 0.4634316100464691}, {0.5979829503829468, 
     0.46398425850159003`}}], 
    LineBox[{{0.5854485279614123, 0.4738388724741539}, {0.5968543565312376, 
     0.4722550726073842}}], 
    LineBox[{{0.584370690986828, 0.48167315876593747`}, {0.5970734348434956, 
     0.4825269612831252}}], 
    LineBox[{{0.5848257262265433, 0.4916602720917351}, {0.5962537434931419, 
     0.4903272380140994}}], 
    LineBox[{{0.5840514779566834, 0.4992215873675589}, {0.5967055471011494, 
     0.5003325543782572}}], 
    LineBox[{{0.5847290229864835, 0.5090948217159044}, {0.5962164460871383, 
     0.508086452174882}}], 
    LineBox[{{0.5842710365748928, 0.5168260225489069}, {0.5969014643360144, 
     0.518132960842796}}], 
    LineBox[{{0.585163354155441, 0.5269014596221681}, {0.5967438193513022, 
     0.5262710667773516}}], 
    LineBox[{{0.5850143220951738, 0.5352306808623908}, {0.5976477919309364, 
     0.5366611610687844}}], 
    LineBox[{{0.5861002261785454, 0.5458035185004411}, {0.5978018850403322, 
     0.5455789881008434}}], 
    LineBox[{{0.5862341220279089, 0.5551037075408254}, {0.5988972652161104, 
     0.5565811226297217}}], 
    LineBox[{{0.5874811749721973, 0.5664215591557582}, {0.5993253697362686, 
     0.5666037686808403}}], 
    LineBox[{{0.5878565451880866, 0.5769797105032151}, {0.6005742307077169, 
     0.5784301475176398}}], 
    LineBox[{{0.5892243773810077, 0.5892243773810064}, {0.6012249712162614, 
     0.589788978811909}}], 
    LineBox[{{0.6055781900074053, 0.3713229013705779}, {0.6180105427777514, 
     0.3696343944342481}}], 
    LineBox[{{0.6037343665337275, 0.3843962012621832}, {0.6173789209285744, 
     0.38380275238825334`}}], 
    LineBox[{{0.6032816702876732, 0.39799660773276657`}, {0.615620574229952, 
     0.39618582234026734`}}], 
    LineBox[{{0.601520701988616, 0.40961494268871523`}, {0.6150770005678972, 
     0.4093124273071331}}], 
    LineBox[{{0.6011786221456541, 0.4221709707289595}, {0.6134470642791757, 
     0.420314305747013}}], 
    LineBox[{{0.5995676505951683, 0.43243789321334714`}, {0.6130377234025519, 
     0.4324562765893167}}], 
    LineBox[{{0.5993787889102311, 0.44404336919120035`}, {0.6116040618578793, 
     0.4422283204308706}}], 
    LineBox[{{0.5979816195137778, 0.4531623885269451}, {0.6113714604203778, 
     0.45351336261694364`}}], 
    LineBox[{{0.5979829503829468, 0.46398425850159003`}, {0.6101951595662392, 
     0.4623038344363565}}], 
    LineBox[{{0.5968543565312376, 0.4722550726073842}, {0.6101741057903525, 
     0.47292892325734015`}}], 
    LineBox[{{0.5970734348434956, 0.4825269612831252}, {0.6093036602199539, 
     0.48107222286216184`}}], 
    LineBox[{{0.5962537434931419, 0.4903272380140994}, {0.6095175453792276, 
     0.4912921808074432}}], 
    LineBox[{{0.5967055471011494, 0.5003325543782572}, {0.6089838607991773, 
     0.49918425320174215`}}], 
    LineBox[{{0.5962164460871383, 0.508086452174882}, {0.6094419167369141, 
     0.5092908234163549}}], 
    LineBox[{{0.5969014643360144, 0.518132960842796}, {0.6092550424530006, 
     0.517353646540973}}], 
    LineBox[{{0.5967438193513022, 0.5262710667773516}, {0.6099511237526746, 
     0.5276481205854673}}], 
    LineBox[{{0.5976477919309364, 0.5366611610687844}, {0.6100993444501659, 
     0.536289191388838}}], 
    LineBox[{{0.5978018850403322, 0.5455789881008434}, {0.6110124986496073, 
     0.547053449446649}}], 
    LineBox[{{0.5988972652161104, 0.5565811226297217}, {0.611463945159032, 
     0.5566276692185637}}], 
    LineBox[{{0.5993253697362686, 0.5666037686808403}, {0.612560667392073, 
     0.5680989308756159}}], 
    LineBox[{{0.6005742307077169, 0.5784301475176398}, {0.6132670909784681, 
     0.5788796337184638}}], 
    LineBox[{{0.6012249712162614, 0.589788978811909}, {0.6145048228577153, 
     0.5912331232813172}}]}, {
    LineBox[{{0.38267100392268366`, 0.37017678310860186`}, {
     0.38403072282715395`, 0.38403072282715256`}}], 
    LineBox[{{0.38403072282715395`, 0.38403072282715256`}, {
     0.3850061926708142, 0.3969202849534366}}], 
    LineBox[{{0.3850061926708142, 0.3969202849534366}, {0.3862967588071664, 
     0.4097589283642735}}], 
    LineBox[{{0.3862967588071664, 0.4097589283642735}, {0.3871088559582468, 
     0.4212152152509605}}], 
    LineBox[{{0.3871088559582468, 0.4212152152509605}, {0.3882818108472133, 
     0.4331099706651019}}], 
    LineBox[{{0.3882818108472133, 0.4331099706651019}, {0.388867608534326, 
     0.4432591437076121}}], 
    LineBox[{{0.388867608534326, 0.4432591437076121}, {0.38987739313554937`, 
     0.454350832277947}}], 
    LineBox[{{0.38987739313554937`, 0.454350832277947}, {0.3901823434488827, 
     0.4634186778174193}}], 
    LineBox[{{0.3901823434488827, 0.4634186778174193}, {0.3909904350391007, 
     0.47391508513873337`}}], 
    LineBox[{{0.3909904350391007, 0.47391508513873337`}, {
     0.39097389829965545`, 0.48221856770575044`}}], 
    LineBox[{{0.39097389829965545`, 0.48221856770575044`}, {
     0.39155269506189133`, 0.49238198160372604`}}], 
    LineBox[{{0.39155269506189133`, 0.49238198160372604`}, {
     0.39119252850553116`, 0.500306628854141}}], 
    LineBox[{{0.39119252850553116`, 0.500306628854141}, {0.39152829814262946`,
      0.5104321416252748}}], 
    LineBox[{{0.39152829814262946`, 0.5104321416252748}, {0.3908236223831631, 
     0.5183977818380193}}], 
    LineBox[{{0.3908236223831631, 0.5183977818380193}, {0.39091795059546275`, 
     0.5287855583698875}}], 
    LineBox[{{0.39091795059546275`, 0.5287855583698875}, {0.3898895139853716, 
     0.5372060705559831}}], 
    LineBox[{{0.3898895139853716, 0.5372060705559831}, {0.38975897001493043`, 
     0.5481325104485644}}], 
    LineBox[{{0.38975897001493043`, 0.5481325104485644}, {
     0.38844700851916264`, 0.557376931889165}}], 
    LineBox[{{0.38844700851916264`, 0.557376931889165}, {0.3881211111455133, 
     0.5690699997647195}}], 
    LineBox[{{0.3881211111455133, 0.5690699997647195}, {0.38658111379497373`, 
     0.5794318986828972}}], 
    LineBox[{{0.38658111379497373`, 0.5794318986828972}, {0.3860990201600832, 
     0.5920547159474431}}], 
    LineBox[{{0.3860990201600832, 0.5920547159474431}, {0.3843962012621847, 
     0.603734366533726}}], 
    LineBox[{{0.3960487176898447, 0.3714322306742714}, {0.396920284953438, 
     0.3850061926708128}}], 
    LineBox[{{0.396920284953438, 0.3850061926708128}, {0.3983149600076199, 
     0.39831496000761846`}}], 
    LineBox[{{0.3983149600076199, 0.39831496000761846`}, {
     0.39905492927468506`, 0.41039658677810475`}}], 
    LineBox[{{0.39905492927468506`, 0.41039658677810475`}, {
     0.40036409185613636`, 0.4226933101661161}}], 
    LineBox[{{0.40036409185613636`, 0.4226933101661161}, {0.4009105870229109, 
     0.43336149848984507`}}], 
    LineBox[{{0.4009105870229109, 0.43336149848984507`}, {0.4020879548005139, 
     0.4447533672447895}}], 
    LineBox[{{0.4020879548005139, 0.4447533672447895}, {0.4023847402136993, 
     0.454188446097767}}], 
    LineBox[{{0.4023847402136993, 0.454188446097767}, {0.4033885904068162, 
     0.4648540981531768}}], 
    LineBox[{{0.4033885904068162, 0.4648540981531768}, {0.40339048968166663`, 
     0.47333631735289405`}}], 
    LineBox[{{0.40339048968166663`, 0.47333631735289405`}, {
     0.4041876514208425, 0.48351832283921786`}}], 
    LineBox[{{0.4041876514208425, 0.48351832283921786`}, {0.4038654913279856, 
     0.4914117578923013}}], 
    LineBox[{{0.4038654913279856, 0.4914117578923013}, {0.40443477756909646`, 
     0.50139882486042}}], 
    LineBox[{{0.40443477756909646`, 0.50139882486042}, {0.40377894815375287`, 
     0.5091214962224536}}], 
    LineBox[{{0.40377894815375287`, 0.5091214962224536}, {
     0.40411339569832394`, 0.5192224788007801}}], 
    LineBox[{{0.40411339569832394`, 0.5192224788007801}, {
     0.40313529932567255`, 0.5272070410851243}}], 
    LineBox[{{0.40313529932567255`, 0.5272070410851243}, {0.4032427835656449, 
     0.537721094058118}}], 
    LineBox[{{0.4032427835656449, 0.537721094058118}, {0.4019738410970879, 
     0.5463730782791244}}], 
    LineBox[{{0.4019738410970879, 0.5463730782791244}, {0.40187595790409036`, 
     0.5575614392181435}}], 
    LineBox[{{0.40187595790409036`, 0.5575614392181435}, {0.4003643414421648, 
     0.5672227050490746}}], 
    LineBox[{{0.4003643414421648, 0.5672227050490746}, {0.400093805432191, 
     0.5792871318028139}}], 
    LineBox[{{0.400093805432191, 0.5792871318028139}, {0.3983995208634248, 
     0.5902106427117445}}], 
    LineBox[{{0.3983995208634248, 0.5902106427117445}, {0.39799660773276807`, 
     0.6032816702876719}}], 
    LineBox[{{0.4082935514476878, 0.37248116874235215`}, {0.4097589283642749, 
     0.3862967588071649}}], 
    LineBox[{{0.4097589283642749, 0.3862967588071649}, {0.41039658677810614`, 
     0.39905492927468356`}}], 
    LineBox[{{0.41039658677810614`, 0.39905492927468356`}, {
     0.4118082389751999, 0.41180823897519847`}}], 
    LineBox[{{0.4118082389751999, 0.41180823897519847`}, {0.4122852292269481, 
     0.42307118413777783`}}], 
    LineBox[{{0.4122852292269481, 0.42307118413777783`}, {
     0.41359806551866674`, 0.43483425610994375`}}], 
    LineBox[{{0.41359806551866674`, 0.43483425610994375`}, {
     0.41385867326561543`, 0.4447337522510714}}], 
    LineBox[{{0.41385867326561543`, 0.4447337522510714}, {
     0.41502978926934314`, 0.4556519517488775}}], 
    LineBox[{{0.41502978926934314`, 0.4556519517488775}, {
     0.41502653561458075`, 0.4644248425791233}}], 
    LineBox[{{0.41502653561458075`, 0.4644248425791233}, {0.416019065257367, 
     0.47471451076840526`}}], 
    LineBox[{{0.416019065257367, 0.47471451076840526`}, {0.4157176953427204, 
     0.4826937890809794}}], 
    LineBox[{{0.4157176953427204, 0.4826937890809794}, {0.4165044691552618, 
     0.492629220819742}}], 
    LineBox[{{0.4165044691552618, 0.492629220819742}, {0.41588801903204814`, 
     0.5002200249181559}}], 
    LineBox[{{0.41588801903204814`, 0.5002200249181559}, {0.4164543905227296, 
     0.5101105735090401}}], 
    LineBox[{{0.4164543905227296, 0.5101105735090401}, {0.41552552949116656`, 
     0.5177538014093824}}], 
    LineBox[{{0.41552552949116656`, 0.5177538014093824}, {
     0.41587083599299524`, 0.527914511261045}}], 
    LineBox[{{0.41587083599299524`, 0.527914511261045}, {0.4146519704433794, 
     0.5360441120132546}}], 
    LineBox[{{0.4146519704433794, 0.5360441120132546}, {0.41478935238059844`, 
     0.5467651365548578}}], 
    LineBox[{{0.41478935238059844`, 0.5467651365548578}, {0.4133204252040883, 
     0.5557669302212097}}], 
    LineBox[{{0.4133204252040883, 0.5557669302212097}, {0.4132750669900085, 
     0.567287369989648}}], 
    LineBox[{{0.4132750669900085, 0.567287369989648}, {0.41160946099685425`, 
     0.577466762515173}}], 
    LineBox[{{0.41160946099685425`, 0.577466762515173}, {0.41141563350683663`,
      0.5899572978072529}}], 
    LineBox[{{0.41141563350683663`, 0.5899572978072529}, {0.4096149426887167, 
     0.6015207019886145}}], 
    LineBox[{{0.4207077415312407, 0.37363643027921273`}, {
     0.42121521525096195`, 0.3871088559582453}}], 
    LineBox[{{0.42121521525096195`, 0.3871088559582453}, {0.4226933101661175, 
     0.4003640918561349}}], 
    LineBox[{{0.4226933101661175, 0.4003640918561349}, {0.4230711841377793, 
     0.4122852292269466}}], 
    LineBox[{{0.4230711841377793, 0.4122852292269466}, {0.42448328382082257`, 
     0.4244832838208211}}], 
    LineBox[{{0.42448328382082257`, 0.4244832838208211}, {0.4246784227558778, 
     0.4349351879141541}}], 
    LineBox[{{0.4246784227558778, 0.4349351879141541}, {0.425982464273758, 
     0.44618541496357045`}}], 
    LineBox[{{0.425982464273758, 0.44618541496357045`}, {0.42594737546059475`,
      0.4553566361555618}}], 
    LineBox[{{0.42594737546059475`, 0.4553566361555618}, {0.4271048714979991, 
     0.46584370508223977`}}], 
    LineBox[{{0.4271048714979991, 0.46584370508223977`}, {
     0.42680245022448393`, 0.47402772767599155`}}], 
    LineBox[{{0.42680245022448393`, 0.47402772767599155`}, {0.427782111446467,
      0.4840039171121796}}], 
    LineBox[{{0.427782111446467, 0.4840039171121796}, {0.4271899012059447, 
     0.4915821418694663}}], 
    LineBox[{{0.4271899012059447, 0.4915821418694663}, {0.4279707969878604, 
     0.5013487111525327}}], 
    LineBox[{{0.4279707969878604, 0.5013487111525327}, {0.42708396022618406`, 
     0.5087588417109143}}], 
    LineBox[{{0.42708396022618406`, 0.5087588417109143}, {
     0.42765764341989415`, 0.5186386658850184}}], 
    LineBox[{{0.42765764341989415`, 0.5186386658850184}, {0.4264900122303017, 
     0.5263331456273307}}], 
    LineBox[{{0.4264900122303017, 0.5263331456273307}, {0.4268612060952123, 
     0.536639217891461}}], 
    LineBox[{{0.4268612060952123, 0.536639217891461}, {0.4254441448402645, 
     0.5450411530522081}}], 
    LineBox[{{0.4254441448402645, 0.5450411530522081}, {0.425629880163359, 
     0.5560467787309402}}], 
    LineBox[{{0.425629880163359, 0.5560467787309402}, {0.4240091436066415, 
     0.5655114842109081}}], 
    LineBox[{{0.4240091436066415, 0.5655114842109081}, {0.4240365549499969, 
     0.5774275140928897}}], 
    LineBox[{{0.4240365549499969, 0.5774275140928897}, {0.42226772753418684`, 
     0.5882161535194796}}], 
    LineBox[{{0.42226772753418684`, 0.5882161535194796}, {0.422170970728961, 
     0.6011786221456528}}], 
    LineBox[{{0.43160216139102214`, 0.3744898829635762}, {
     0.43310997066510326`, 0.3882818108472118}}], 
    LineBox[{{0.43310997066510326`, 0.3882818108472118}, {
     0.43336149848984645`, 0.4009105870229094}}], 
    LineBox[{{0.43336149848984645`, 0.4009105870229094}, {
     0.43483425610994514`, 0.4135980655186652}}], 
    LineBox[{{0.43483425610994514`, 0.4135980655186652}, {
     0.43493518791415553`, 0.4246784227558763}}], 
    LineBox[{{0.43493518791415553`, 0.4246784227558763}, {0.4363335503893279, 
     0.4363335503893264}}], 
    LineBox[{{0.4363335503893279, 0.4363335503893264}, {0.43623854689045277`, 
     0.4460028849321641}}], 
    LineBox[{{0.43623854689045277`, 0.4460028849321641}, {0.4375245164515064, 
     0.45677458780475305`}}], 
    LineBox[{{0.4375245164515064, 0.45677458780475305`}, {
     0.43719595609473144`, 0.46528012903464805`}}], 
    LineBox[{{0.43719595609473144`, 0.46528012903464805`}, {
     0.4383362287611473, 0.47539194769094506`}}], 
    LineBox[{{0.4383362287611473, 0.47539194769094506`}, {
     0.43774835766666165`, 0.48308135734466773`}}], 
    LineBox[{{0.43774835766666165`, 0.48308135734466773`}, {
     0.43871754932798224`, 0.49281796357731583`}}], 
    LineBox[{{0.43871754932798224`, 0.49281796357731583`}, {0.437859774196783,
      0.5001140384421773}}], 
    LineBox[{{0.437859774196783, 0.5001140384421773}, {0.43864296905637107`, 
     0.5097972994514723}}], 
    LineBox[{{0.43864296905637107`, 0.5097972994514723}, {0.4375216191660929, 
     0.5171596547902707}}], 
    LineBox[{{0.4375216191660929, 0.5171596547902707}, {0.43811576888929943`, 
     0.5271178192984949}}], 
    LineBox[{{0.43811576888929943`, 0.5271178192984949}, {
     0.43675391293567994`, 0.5349979783092198}}], 
    LineBox[{{0.43675391293567994`, 0.5349979783092198}, {
     0.43716783258347924`, 0.5455335348458079}}], 
    LineBox[{{0.43716783258347924`, 0.5455335348458079}, {
     0.43560312780348587`, 0.5543317321318718}}], 
    LineBox[{{0.43560312780348587`, 0.5543317321318718}, {
     0.43585612616439057`, 0.5656938987719138}}], 
    LineBox[{{0.43585612616439057`, 0.5656938987719138}, {0.434137084248202, 
     0.5757253702095824}}], 
    LineBox[{{0.434137084248202, 0.5757253702095824}, {0.4342565415892171, 
     0.5880918456991417}}], 
    LineBox[{{0.4342565415892171, 0.5880918456991417}, {0.4324378932133486, 
     0.5995676505951668}}], 
    LineBox[{{0.4431571412250488, 0.37549677538473025`}, {0.4432591437076135, 
     0.3888676085343245}}], 
    LineBox[{{0.4432591437076135, 0.3888676085343245}, {0.44475336724479086`, 
     0.4020879548005124}}], 
    LineBox[{{0.44475336724479086`, 0.4020879548005124}, {
     0.44473375225107287`, 0.41385867326561393`}}], 
    LineBox[{{0.44473375225107287`, 0.41385867326561393`}, {
     0.4461854149635719, 0.4259824642737565}}], 
    LineBox[{{0.4461854149635719, 0.4259824642737565}, {0.44600288493216556`, 
     0.43623854689045133`}}], 
    LineBox[{{0.44600288493216556`, 0.43623854689045133`}, {
     0.44737646256399316`, 0.44737646256399166`}}], 
    LineBox[{{0.44737646256399316`, 0.44737646256399166`}, {
     0.4469951251175411, 0.4563141653950731}}], 
    LineBox[{{0.4469951251175411, 0.4563141653950731}, {0.44825747525317766`, 
     0.46665556185252777`}}], 
    LineBox[{{0.44825747525317766`, 0.46665556185252777`}, {
     0.44765062281920354`, 0.4745802450809229}}], 
    LineBox[{{0.44765062281920354`, 0.4745802450809229}, {0.4487740219951139, 
     0.48438532911396537`}}], 
    LineBox[{{0.4487740219951139, 0.48438532911396537`}, {0.4479274367538686, 
     0.49169358183956613`}}], 
    LineBox[{{0.4479274367538686, 0.49169358183956613`}, {
     0.44889228368752354`, 0.5012741030909121}}], 
    LineBox[{{0.44889228368752354`, 0.5012741030909121}, {0.4478064202836293, 
     0.508420591702546}}], 
    LineBox[{{0.4478064202836293, 0.508420591702546}, {0.44860312401740615`, 
     0.5181113221719711}}], 
    LineBox[{{0.44860312401740615`, 0.5181113221719711}, {0.4472936785039806, 
     0.5255652704190991}}], 
    LineBox[{{0.4472936785039806, 0.5255652704190991}, {0.4479233858158906, 
     0.5356910949533881}}], 
    LineBox[{{0.4479233858158906, 0.5356910949533881}, {0.4464200663734517, 
     0.5438902271729681}}], 
    LineBox[{{0.4464200663734517, 0.5438902271729681}, {0.44689411795186795`, 
     0.5547349636461127}}], 
    LineBox[{{0.44689411795186795`, 0.5547349636461127}, {0.445237805869667, 
     0.5640454589889311}}], 
    LineBox[{{0.445237805869667, 0.5640454589889311}, {0.4455760751569213, 
     0.5758280342356444}}], 
    LineBox[{{0.4455760751569213, 0.5758280342356444}, {0.44381488853931284`, 
     0.5865172634162453}}], 
    LineBox[{{0.44381488853931284`, 0.5865172634162453}, {0.4440433691912018, 
     0.5993787889102298}}], 
    LineBox[{{0.45287311216176723`, 0.37609286110538376`}, {
     0.4543508322779484, 0.38987739313554787`}}], 
    LineBox[{{0.4543508322779484, 0.38987739313554787`}, {
     0.45418844609776843`, 0.40238474021369774`}}], 
    LineBox[{{0.45418844609776843`, 0.40238474021369774`}, {
     0.4556519517488789, 0.4150297892693416}}], 
    LineBox[{{0.4556519517488789, 0.4150297892693416}, {0.45535663615556327`, 
     0.42594737546059325`}}], 
    LineBox[{{0.45535663615556327`, 0.42594737546059325`}, {
     0.4567745878047545, 0.4375245164515049}}], 
    LineBox[{{0.4567745878047545, 0.4375245164515049}, {0.4563141653950746, 
     0.4469951251175396}}], 
    LineBox[{{0.4563141653950746, 0.4469951251175396}, {0.45765565322410945`, 
     0.45765565322410795`}}], 
    LineBox[{{0.45765565322410945`, 0.45765565322410795`}, {
     0.45700475701801085`, 0.46593569665416273`}}], 
    LineBox[{{0.45700475701801085`, 0.46593569665416273`}, {
     0.4582419380579972, 0.4759085711524403}}], 
    LineBox[{{0.4582419380579972, 0.4759085711524403}, {0.4573850514025742, 
     0.48335821709453525`}}], 
    LineBox[{{0.4573850514025742, 0.48335821709453525`}, {
     0.45849574320948105`, 0.4929362450558155}}], 
    LineBox[{{0.45849574320948105`, 0.4929362450558155}, {
     0.45742949502942315`, 0.4999929935026681}}], 
    LineBox[{{0.45742949502942315`, 0.4999929935026681}, {
     0.45839928991027895`, 0.5095080753861316}}], 
    LineBox[{{0.45839928991027895`, 0.5095080753861316}, {
     0.45713350680780535`, 0.5166468194866717}}], 
    LineBox[{{0.45713350680780535`, 0.5166468194866717}, {0.4579570277926127, 
     0.5264379676868598}}], 
    LineBox[{{0.4579570277926127, 0.5264379676868598}, {0.4565142584334968, 
     0.5341242739774558}}], 
    LineBox[{{0.4565142584334968, 0.5341242739774558}, {0.45719534128729034`, 
     0.5445041920558745}}], 
    LineBox[{{0.45719534128729034`, 0.5445041920558745}, {0.4556088777606551, 
     0.5531494848473459}}], 
    LineBox[{{0.4556088777606551, 0.5531494848473459}, {0.4561596873896528, 
     0.5643759339244336}}], 
    LineBox[{{0.4561596873896528, 0.5643759339244336}, {0.4544704203168971, 
     0.5743026834386998}}], 
    LineBox[{{0.4544704203168971, 0.5743026834386998}, {0.4549097256283802, 
     0.58655947965491}}], 
    LineBox[{{0.4549097256283802, 0.58655947965491}, {0.4531623885269465, 
     0.5979816195137765}}], 
    LineBox[{{0.4637404889536234, 0.3769084875241153}, {0.4634186778174207, 
     0.39018234344888114`}}], 
    LineBox[{{0.4634186778174207, 0.39018234344888114`}, {
     0.46485409815317824`, 0.4033885904068147}}], 
    LineBox[{{0.46485409815317824`, 0.4033885904068147}, {0.4644248425791247, 
     0.41502653561457925`}}], 
    LineBox[{{0.4644248425791247, 0.41502653561457925`}, {
     0.46584370508224116`, 0.4271048714979976}}], 
    LineBox[{{0.46584370508224116`, 0.4271048714979976}, {
     0.46528012903464944`, 0.43719595609472994`}}], 
    LineBox[{{0.46528012903464944`, 0.43719595609472994`}, {
     0.4666555618525292, 0.44825747525317616`}}], 
    LineBox[{{0.4666555618525292, 0.44825747525317616`}, {0.4659356966541642, 
     0.45700475701800936`}}], 
    LineBox[{{0.4659356966541642, 0.45700475701800936`}, {0.4672418760742444, 
     0.46724187607424295`}}], 
    LineBox[{{0.4672418760742444, 0.46724187607424295`}, {
     0.46635122171914695`, 0.4749605720216257}}], 
    LineBox[{{0.46635122171914695`, 0.4749605720216257}, {0.4675656281654356, 
     0.4846391633242401}}], 
    LineBox[{{0.4675656281654356, 0.4846391633242401}, {0.46649927443331746`, 
     0.4917380289931299}}], 
    LineBox[{{0.46649927443331746`, 0.4917380289931299}, {0.4676047639840131, 
     0.5011776323178996}}], 
    LineBox[{{0.4676047639840131, 0.5011776323178996}, {0.46636862615282476`, 
     0.5081245613203045}}], 
    LineBox[{{0.46636862615282476`, 0.5081245613203045}, {0.4673549625210487, 
     0.5176690006210998}}], 
    LineBox[{{0.4673549625210487, 0.5176690006210998}, {0.46596581512331914`, 
     0.5249459680944426}}], 
    LineBox[{{0.46596581512331914`, 0.5249459680944426}, {0.4668303961659104, 
     0.5349293615098786}}], 
    LineBox[{{0.4668303961659104, 0.5349293615098786}, {0.4653146188503735, 
     0.5429848552761527}}], 
    LineBox[{{0.4653146188503735, 0.5429848552761527}, {0.4660622954692611, 
     0.553699363499218}}], 
    LineBox[{{0.4660622954692611, 0.553699363499218}, {0.46445351314144007`, 
     0.5629071661030551}}], 
    LineBox[{{0.46445351314144007`, 0.5629071661030551}, {0.4650955878062376, 
     0.5745783230417126}}], 
    LineBox[{{0.4650955878062376, 0.5745783230417126}, {0.46343161004647054`, 
     0.5852096368248951}}], 
    LineBox[{{0.46343161004647054`, 0.5852096368248951}, {0.4639842585015915, 
     0.5979829503829454}}], 
    LineBox[{{0.47254433967552106`, 0.377196544931091}, {0.47391508513873476`,
      0.39099043503909914`}}], 
    LineBox[{{0.47391508513873476`, 0.39099043503909914`}, {
     0.47333631735289544`, 0.4033904896816651}}], 
    LineBox[{{0.47333631735289544`, 0.4033904896816651}, {0.4747145107684067, 
     0.41601906525736543`}}], 
    LineBox[{{0.4747145107684067, 0.41601906525736543`}, {0.474027727675993, 
     0.4268024502244824}}], 
    LineBox[{{0.474027727675993, 0.4268024502244824}, {0.4753919476909465, 
     0.4383362287611458}}], 
    LineBox[{{0.4753919476909465, 0.4383362287611458}, {0.47458024508092433`, 
     0.44765062281920204`}}], 
    LineBox[{{0.47458024508092433`, 0.44765062281920204`}, {
     0.47590857115244173`, 0.45824193805799573`}}], 
    LineBox[{{0.47590857115244173`, 0.45824193805799573`}, {
     0.4749605720216272, 0.4663512217191455}}], 
    LineBox[{{0.4749605720216272, 0.4663512217191455}, {0.4762323359346689, 
     0.47623233593466746`}}], 
    LineBox[{{0.4762323359346689, 0.47623233593466746`}, {0.4751439066669741, 
     0.4835062787810868}}], 
    LineBox[{{0.4751439066669741, 0.4835062787810868}, {0.4763414806678578, 
     0.4929753827908755}}], 
    LineBox[{{0.4763414806678578, 0.4929753827908755}, {0.4751168604399683, 
     0.49986233188227785`}}], 
    LineBox[{{0.4751168604399683, 0.49986233188227785`}, {
     0.47622719656764334`, 0.509258248891653}}], 
    LineBox[{{0.47622719656764334`, 0.509258248891653}, {0.47487925383587676`,
      0.5162439813354054}}], 
    LineBox[{{0.47487925383587676`, 0.5162439813354054}, {
     0.47589491540974643`, 0.5259133753697194}}], 
    LineBox[{{0.47589491540974643`, 0.5259133753697194}, {
     0.47444439881873096`, 0.5334730829548348}}], 
    LineBox[{{0.47444439881873096`, 0.5334730829548348}, {0.4753639216557661, 
     0.5437361250341392}}], 
    LineBox[{{0.4753639216557661, 0.5437361250341392}, {0.47383777730363896`, 
     0.5522884866499365}}], 
    LineBox[{{0.47383777730363896`, 0.5522884866499365}, {
     0.47466533851763665`, 0.5634093965108784}}], 
    LineBox[{{0.47466533851763665`, 0.5634093965108784}, {0.473094359785639, 
     0.5732810629522613}}], 
    LineBox[{{0.473094359785639, 0.5732810629522613}, {0.47383887247415535`, 
     0.585448527961411}}], 
    LineBox[{{0.47383887247415535`, 0.585448527961411}, {0.47225507260738564`,
      0.5968543565312363}}], 
    LineBox[{{0.48295574704659067`, 0.3777874436569559}, {
     0.48221856770575183`, 0.3909738982996538}}], 
    LineBox[{{0.48221856770575183`, 0.3909738982996538}, {0.4835183228392193, 
     0.4041876514208409}}], 
    LineBox[{{0.4835183228392193, 0.4041876514208409}, {0.48269378908098076`, 
     0.41571769534271885`}}], 
    LineBox[{{0.48269378908098076`, 0.41571769534271885`}, {0.484003917112181,
      0.4277821114464655}}], 
    LineBox[{{0.484003917112181, 0.4277821114464655}, {0.48308135734466917`, 
     0.4377483576666602}}], 
    LineBox[{{0.48308135734466917`, 0.4377483576666602}, {
     0.48438532911396687`, 0.4487740219951124}}], 
    LineBox[{{0.48438532911396687`, 0.4487740219951124}, {0.4833582170945367, 
     0.45738505140257274`}}], 
    LineBox[{{0.4833582170945367, 0.45738505140257274`}, {0.4846391633242416, 
     0.4675656281654342}}], 
    LineBox[{{0.4846391633242416, 0.4675656281654342}, {0.4835062787810883, 
     0.47514390666697265`}}], 
    LineBox[{{0.4835062787810883, 0.47514390666697265`}, {
     0.48474831086751496`, 0.4847483108675135}}], 
    LineBox[{{0.48474831086751496`, 0.4847483108675135}, {
     0.48351451976344223`, 0.49171098083439296`}}], 
    LineBox[{{0.48351451976344223`, 0.49171098083439296`}, {
     0.4847040272378725, 0.5010633407874924}}], 
    LineBox[{{0.4847040272378725, 0.5010633407874924}, {0.48338047230268033`, 
     0.5078869436876887}}], 
    LineBox[{{0.48338047230268033`, 0.5078869436876887}, {0.484507194025298, 
     0.5173367073137106}}], 
    LineBox[{{0.484507194025298, 0.5173367073137106}, {0.4831107786957224, 
     0.5245111158220307}}], 
    LineBox[{{0.4831107786957224, 0.5245111158220307}, {0.48416848100841264`, 
     0.5343983863820573}}], 
    LineBox[{{0.48416848100841264`, 0.5343983863820573}, {0.482720667260397, 
     0.5423782963919095}}], 
    LineBox[{{0.482720667260397, 0.5423782963919095}, {0.4837073425508642, 
     0.5530008845008084}}], 
    LineBox[{{0.4837073425508642, 0.5530008845008084}, {0.4822324263688746, 
     0.5621639264737133}}], 
    LineBox[{{0.4822324263688746, 0.5621639264737133}, {0.48315002569070764`, 
     0.5737521041572065}}], 
    LineBox[{{0.48315002569070764`, 0.5737521041572065}, {
     0.48167315876593886`, 0.5843706909868267}}], 
    LineBox[{{0.48167315876593886`, 0.5843706909868267}, {0.4825269612831266, 
     0.5970734348434943}}], 
    LineBox[{{0.4911930160707304, 0.37773337443223787`}, {
     0.49238198160372737`, 0.3915526950618896}}], 
    LineBox[{{0.49238198160372737`, 0.3915526950618896}, {0.4914117578923027, 
     0.40386549132798394`}}], 
    LineBox[{{0.4914117578923027, 0.40386549132798394`}, {0.4926292208197434, 
     0.4165044691552602}}], 
    LineBox[{{0.4926292208197434, 0.4165044691552602}, {0.4915821418694677, 
     0.42718990120594313`}}], 
    LineBox[{{0.4915821418694677, 0.42718990120594313`}, {0.4928179635773173, 
     0.43871754932798085`}}], 
    LineBox[{{0.4928179635773173, 0.43871754932798085`}, {0.4916935818395676, 
     0.4479274367538671}}], 
    LineBox[{{0.4916935818395676, 0.4479274367538671}, {0.49293624505581696`, 
     0.45849574320947956`}}], 
    LineBox[{{0.49293624505581696`, 0.45849574320947956`}, {
     0.4917380289931314, 0.466499274433316}}], 
    LineBox[{{0.4917380289931314, 0.466499274433316}, {0.492975382790877, 
     0.47634148066785637`}}], 
    LineBox[{{0.492975382790877, 0.47634148066785637`}, {0.4917109808343944, 
     0.4835145197634408}}], 
    LineBox[{{0.4917109808343944, 0.4835145197634408}, {0.4929310980146886, 
     0.4929310980146871}}], 
    LineBox[{{0.4929310980146886, 0.4929310980146871}, {0.4916122120983351, 
     0.49972828117261386`}}], 
    LineBox[{{0.4916122120983351, 0.49972828117261386`}, {
     0.49280424534797274`, 0.5090614111779942}}], 
    LineBox[{{0.49280424534797274`, 0.5090614111779942}, {0.4914460627179096, 
     0.5159742889273564}}], 
    LineBox[{{0.4914460627179096, 0.5159742889273564}, {0.4926009797135161, 
     0.5255746710687119}}], 
    LineBox[{{0.4926009797135161, 0.5255746710687119}, {0.4912211935405344, 
     0.533083002754269}}], 
    LineBox[{{0.4912211935405344, 0.533083002754269}, {0.4923322940184034, 
     0.5432750418126538}}], 
    LineBox[{{0.4923322940184034, 0.5432750418126538}, {0.4909498278116816, 
     0.551800342776705}}], 
    LineBox[{{0.4909498278116816, 0.551800342776705}, {0.4920129914244951, 
     0.5628522213224123}}], 
    LineBox[{{0.4920129914244951, 0.5628522213224123}, {0.4906466037899024, 
     0.5727219932491725}}], 
    LineBox[{{0.4906466037899024, 0.5727219932491725}, {0.49166027209173646`, 
     0.5848257262265419}}], 
    LineBox[{{0.49166027209173646`, 0.5848257262265419}, {0.4903272380141008, 
     0.5962537434931406}}], 
    LineBox[{{0.5014232586322145, 0.3780790416438625}, {0.5003066288541425, 
     0.3911925285055295}}], 
    LineBox[{{0.5003066288541425, 0.3911925285055295}, {0.5013988248604214, 
     0.4044347775690948}}], 
    LineBox[{{0.5013988248604214, 0.4044347775690948}, {0.5002200249181573, 
     0.4158880190320466}}], 
    LineBox[{{0.5002200249181573, 0.4158880190320466}, {0.5013487111525341, 
     0.4279707969878589}}], 
    LineBox[{{0.5013487111525341, 0.4279707969878589}, {0.5001140384421786, 
     0.4378597741967815}}], 
    LineBox[{{0.5001140384421786, 0.4378597741967815}, {0.5012741030909136, 
     0.44889228368752204`}}], 
    LineBox[{{0.5012741030909136, 0.44889228368752204`}, {
     0.49999299350266957`, 0.45742949502942165`}}], 
    LineBox[{{0.49999299350266957`, 0.45742949502942165`}, {0.501177632317901,
      0.46760476398401163`}}], 
    LineBox[{{0.501177632317901, 0.46760476398401163`}, {0.4998623318822793, 
     0.4751168604399668}}], 
    LineBox[{{0.4998623318822793, 0.4751168604399668}, {0.5010633407874938, 
     0.484704027237871}}], 
    LineBox[{{0.5010633407874938, 0.484704027237871}, {0.4997282811726153, 
     0.49161221209833367`}}], 
    LineBox[{{0.4997282811726153, 0.49161221209833367`}, {0.5009364871095117, 
     0.5009364871095102}}], 
    LineBox[{{0.5009364871095117, 0.5009364871095102}, {0.4995974080229475, 
     0.5077207947040195}}], 
    LineBox[{{0.4995974080229475, 0.5077207947040195}, {0.5008032026566097, 
     0.5171334449075924}}], 
    LineBox[{{0.5008032026566097, 0.5171334449075924}, {0.4994761139134376, 
     0.5242862591497199}}], 
    LineBox[{{0.4994761139134376, 0.5242862591497199}, {0.5006700353762341, 
     0.5341297245387276}}], 
    LineBox[{{0.5006700353762341, 0.5341297245387276}, {0.4993701450639451, 
     0.5421069730210589}}], 
    LineBox[{{0.4993701450639451, 0.5421069730210589}, {0.5005434434100116, 
     0.5526816479031091}}], 
    LineBox[{{0.5005434434100116, 0.5526816479031091}, {0.49928418589588724`, 
     0.5618607931474954}}], 
    LineBox[{{0.49928418589588724`, 0.5618607931474954}, {0.5004293111914627, 
     0.5733995131594849}}], 
    LineBox[{{0.5004293111914627, 0.5733995131594849}, {0.49922158736756034`, 
     0.5840514779566821}}], 
    LineBox[{{0.49922158736756034`, 0.5840514779566821}, {0.5003325543782585, 
     0.5967055471011481}}], 
    LineBox[{{0.5094906449011507, 0.37766924487672077`}, {0.5104321416252763, 
     0.3915282981426278}}], 
    LineBox[{{0.5104321416252763, 0.3915282981426278}, {0.5091214962224551, 
     0.40377894815375126`}}], 
    LineBox[{{0.5091214962224551, 0.40377894815375126`}, {0.5101105735090415, 
     0.41645439052272804`}}], 
    LineBox[{{0.5101105735090415, 0.41645439052272804`}, {0.5087588417109158, 
     0.4270839602261825}}], 
    LineBox[{{0.5087588417109158, 0.4270839602261825}, {0.5097972994514738, 
     0.43864296905636957`}}], 
    LineBox[{{0.5097972994514738, 0.43864296905636957`}, {0.5084205917025475, 
     0.4478064202836278}}], 
    LineBox[{{0.5084205917025475, 0.4478064202836278}, {0.5095080753861331, 
     0.45839928991027745`}}], 
    LineBox[{{0.5095080753861331, 0.45839928991027745`}, {0.5081245613203059, 
     0.46636862615282326`}}], 
    LineBox[{{0.5081245613203059, 0.46636862615282326`}, {0.5092582488916545, 
     0.47622719656764184`}}], 
    LineBox[{{0.5092582488916545, 0.47622719656764184`}, {0.5078869436876902, 
     0.4833804723026789}}], 
    LineBox[{{0.5078869436876902, 0.4833804723026789}, {0.5090614111779956, 
     0.4928042453479713}}], 
    LineBox[{{0.5090614111779956, 0.4928042453479713}, {0.507720794704021, 
     0.499597408022946}}], 
    LineBox[{{0.507720794704021, 0.499597408022946}, {0.5089281274501919, 
     0.5089281274501904}}], 
    LineBox[{{0.5089281274501919, 0.5089281274501904}, {0.5076347844379134, 
     0.5158529983989297}}], 
    LineBox[{{0.5076347844379134, 0.5158529983989297}, {0.5088649625411302, 
     0.5254415113010027}}], 
    LineBox[{{0.5088649625411302, 0.5254415113010027}, {0.5076324360604781, 
     0.5329770461037807}}], 
    LineBox[{{0.5076324360604781, 0.5329770461037807}, {0.5088739701320371, 
     0.5431484702947444}}], 
    LineBox[{{0.5088739701320371, 0.5431484702947444}, {0.5077119784628309, 
     0.5517144064243947}}], 
    LineBox[{{0.5077119784628309, 0.5517144064243947}, {0.508952719465501, 
     0.5627381260766968}}], 
    LineBox[{{0.508952719465501, 0.5627381260766968}, {0.5078668104266902, 
     0.5726594267138272}}], 
    LineBox[{{0.5078668104266902, 0.5726594267138272}, {0.5090948217159058, 
     0.5847290229864822}}], 
    LineBox[{{0.5090948217159058, 0.5847290229864822}, {0.5080864521748835, 
     0.5962164460871371}}], 
    LineBox[{{0.5198332152583527, 0.3777643776236756}, {0.5183977818380208, 
     0.3908236223831615}}], 
    LineBox[{{0.5183977818380208, 0.3908236223831615}, {0.5192224788007814, 
     0.40411339569832233`}}], 
    LineBox[{{0.5192224788007814, 0.40411339569832233`}, {0.5177538014093838, 
     0.41552552949116495`}}], 
    LineBox[{{0.5177538014093838, 0.41552552949116495`}, {0.5186386658850198, 
     0.4276576434198926}}], 
    LineBox[{{0.5186386658850198, 0.4276576434198926}, {0.5171596547902721, 
     0.4375216191660914}}], 
    LineBox[{{0.5171596547902721, 0.4375216191660914}, {0.5181113221719725, 
     0.44860312401740465`}}], 
    LineBox[{{0.5181113221719725, 0.44860312401740465`}, {0.5166468194866731, 
     0.45713350680780385`}}], 
    LineBox[{{0.5166468194866731, 0.45713350680780385`}, {0.5176690006211012, 
     0.4673549625210472}}], 
    LineBox[{{0.5176690006211012, 0.4673549625210472}, {0.5162439813354068, 
     0.4748792538358753}}], 
    LineBox[{{0.5162439813354068, 0.4748792538358753}, {0.5173367073137121, 
     0.4845071940252966}}], 
    LineBox[{{0.5173367073137121, 0.4845071940252966}, {0.515974288927358, 
     0.4914460627179081}}], 
    LineBox[{{0.515974288927358, 0.4914460627179081}, {0.5171334449075938, 
     0.5008032026566083}}], 
    LineBox[{{0.5171334449075938, 0.5008032026566083}, {0.5158529983989312, 
     0.507634784437912}}], 
    LineBox[{{0.5158529983989312, 0.507634784437912}, {0.5170702813109251, 
     0.5170702813109237}}], 
    LineBox[{{0.5170702813109251, 0.5170702813109237}, {0.5158859393952001, 
     0.5242839117265683}}], 
    LineBox[{{0.5158859393952001, 0.5242839117265683}, {0.5171493009613082, 
     0.534138732789448}}], 
    LineBox[{{0.5171493009613082, 0.534138732789448}, {0.5160690870612314, 
     0.5421865068553665}}], 
    LineBox[{{0.5160690870612314, 0.5421865068553665}, {0.5173636251176621, 
     0.5527603858346758}}], 
    LineBox[{{0.5173636251176621, 0.5527603858346758}, {0.5163892972895583, 
     0.5620155891211949}}], 
    LineBox[{{0.5163892972895583, 0.5620155891211949}, {0.5176984644353639, 
     0.5735415756181118}}], 
    LineBox[{{0.5176984644353639, 0.5735415756181118}, {0.5168260225489083, 
     0.5842710365748914}}], 
    LineBox[{{0.5168260225489083, 0.5842710365748914}, {0.5181329608427974, 
     0.5969014643360132}}], 
    LineBox[{{0.5281416848406963, 0.3770074955856323}, {0.5287855583698889, 
     0.3909179505954612}}], 
    LineBox[{{0.5287855583698889, 0.3909179505954612}, {0.5272070410851256, 
     0.40313529932567094`}}], 
    LineBox[{{0.5272070410851256, 0.40313529932567094`}, {0.5279145112610464, 
     0.4158708359929937}}], 
    LineBox[{{0.5279145112610464, 0.4158708359929937}, {0.5263331456273321, 
     0.42649001223030014`}}], 
    LineBox[{{0.5263331456273321, 0.42649001223030014`}, {0.5271178192984963, 
     0.43811576888929793`}}], 
    LineBox[{{0.5271178192984963, 0.43811576888929793`}, {0.5255652704191005, 
     0.44729367850397905`}}], 
    LineBox[{{0.5255652704191005, 0.44729367850397905`}, {0.5264379676868612, 
     0.4579570277926112}}], 
    LineBox[{{0.5264379676868612, 0.4579570277926112}, {0.524945968094444, 
     0.46596581512331764`}}], 
    LineBox[{{0.524945968094444, 0.46596581512331764`}, {0.5259133753697208, 
     0.47589491540974493`}}], 
    LineBox[{{0.5259133753697208, 0.47589491540974493`}, {0.5245111158220321, 
     0.4831107786957209}}], 
    LineBox[{{0.5245111158220321, 0.4831107786957209}, {0.5255746710687134, 
     0.4926009797135146}}], 
    LineBox[{{0.5255746710687134, 0.4926009797135146}, {0.5242862591497214, 
     0.49947611391343616`}}], 
    LineBox[{{0.5242862591497214, 0.49947611391343616`}, {0.5254415113010041, 
     0.5088649625411288}}], 
    LineBox[{{0.5254415113010041, 0.5088649625411288}, {0.5242839117265696, 
     0.5158859393951987}}], 
    LineBox[{{0.5242839117265696, 0.5158859393951987}, {0.5255205291382242, 
     0.5255205291382228}}], 
    LineBox[{{0.5255205291382242, 0.5255205291382228}, {0.5245023256877283, 
     0.5331601818718087}}], 
    LineBox[{{0.5245023256877283, 0.5331601818718087}, {0.5258048045827431, 
     0.543362771206339}}], 
    LineBox[{{0.5258048045827431, 0.543362771206339}, {0.5249259581324943, 
     0.5520345612201538}}], 
    LineBox[{{0.5249259581324943, 0.5520345612201538}, {0.5262749358069322, 
     0.5630728881835468}}], 
    LineBox[{{0.5262749358069322, 0.5630728881835468}, {0.5255275052565946, 
     0.5730960152241199}}], 
    LineBox[{{0.5255275052565946, 0.5730960152241199}, {0.5269014596221694, 
     0.5851633541554396}}], 
    LineBox[{{0.5269014596221694, 0.5851633541554396}, {0.5262710667773529, 
     0.5967438193513008}}], 
    LineBox[{{0.5388807129592973, 0.3768625136697622}, {0.5372060705559846, 
     0.38988951398537}}], 
    LineBox[{{0.5372060705559846, 0.38988951398537}, {0.5377210940581193, 
     0.4032427835656433}}], 
    LineBox[{{0.5377210940581193, 0.4032427835656433}, {0.536044112013256, 
     0.41465197044337787`}}], 
    LineBox[{{0.536044112013256, 0.41465197044337787`}, {0.5366392178914624, 
     0.4268612060952108}}], 
    LineBox[{{0.5366392178914624, 0.4268612060952108}, {0.5349979783092212, 
     0.43675391293567845`}}], 
    LineBox[{{0.5349979783092212, 0.43675391293567845`}, {0.5356910949533894, 
     0.4479233858158891}}], 
    LineBox[{{0.5356910949533894, 0.4479233858158891}, {0.5341242739774572, 
     0.4565142584334953}}], 
    LineBox[{{0.5341242739774572, 0.4565142584334953}, {0.53492936150988, 
     0.4668303961659089}}], 
    LineBox[{{0.53492936150988, 0.4668303961659089}, {0.5334730829548362, 
     0.47444439881872946`}}], 
    LineBox[{{0.5334730829548362, 0.47444439881872946`}, {0.5343983863820587, 
     0.4841684810084112}}], 
    LineBox[{{0.5343983863820587, 0.4841684810084112}, {0.5330830027542705, 
     0.49122119354053295`}}], 
    LineBox[{{0.5330830027542705, 0.49122119354053295`}, {0.5341297245387291, 
     0.5006700353762327}}], 
    LineBox[{{0.5341297245387291, 0.5006700353762327}, {0.5329770461037822, 
     0.5076324360604767}}], 
    LineBox[{{0.5329770461037822, 0.5076324360604767}, {0.5341387327894493, 
     0.5171493009613067}}], 
    LineBox[{{0.5341387327894493, 0.5171493009613067}, {0.5331601818718101, 
     0.5245023256877268}}], 
    LineBox[{{0.5331601818718101, 0.5245023256877268}, {0.5344229976171342, 
     0.5344229976171329}}], 
    LineBox[{{0.5344229976171342, 0.5344229976171329}, {0.5336189923095971, 
     0.5426101015396504}}], 
    LineBox[{{0.5336189923095971, 0.5426101015396504}, {0.5349628724186845, 
     0.5532304496309663}}], 
    LineBox[{{0.5349628724186845, 0.5532304496309663}, {0.5343234882755891, 
     0.5626170062414628}}], 
    LineBox[{{0.5343234882755891, 0.5626170062414628}, {0.5357239819153039, 
     0.5741679220846201}}], 
    LineBox[{{0.5357239819153039, 0.5741679220846201}, {0.5352306808623921, 
     0.5850143220951725}}], 
    LineBox[{{0.5352306808623921, 0.5850143220951725}, {0.5366611610687857, 
     0.5976477919309352}}], 
    LineBox[{{0.5478162623306307, 0.37578861544562714`}, {0.5481325104485658, 
     0.3897589700149288}}], 
    LineBox[{{0.5481325104485658, 0.3897589700149288}, {0.5463730782791258, 
     0.40197384109708634`}}], 
    LineBox[{{0.5463730782791258, 0.40197384109708634`}, {0.5467651365548593, 
     0.4147893523805969}}], 
    LineBox[{{0.5467651365548593, 0.4147893523805969}, {0.5450411530522095, 
     0.425444144840263}}], 
    LineBox[{{0.5450411530522095, 0.425444144840263}, {0.5455335348458092, 
     0.4371678325834777}}], 
    LineBox[{{0.5455335348458092, 0.4371678325834777}, {0.5438902271729695, 
     0.4464200663734502}}], 
    LineBox[{{0.5438902271729695, 0.4464200663734502}, {0.544504192055876, 
     0.4571953412872888}}], 
    LineBox[{{0.544504192055876, 0.4571953412872888}, {0.5429848552761541, 
     0.46531461885037206`}}], 
    LineBox[{{0.5429848552761541, 0.46531461885037206`}, {0.5437361250341405, 
     0.47536392165576463`}}], 
    LineBox[{{0.5437361250341405, 0.47536392165576463`}, {0.5423782963919108, 
     0.48272066726039553`}}], 
    LineBox[{{0.5423782963919108, 0.48272066726039553`}, {0.5432750418126552, 
     0.49233229401840195`}}], 
    LineBox[{{0.5432750418126552, 0.49233229401840195`}, {0.5421069730210604, 
     0.49937014506394367`}}], 
    LineBox[{{0.5421069730210604, 0.49937014506394367`}, {0.5431484702947458, 
     0.5088739701320356}}], 
    LineBox[{{0.5431484702947458, 0.5088739701320356}, {0.5421865068553678, 
     0.51606908706123}}], 
    LineBox[{{0.5421865068553678, 0.51606908706123}, {0.5433627712063404, 
     0.5258048045827418}}], 
    LineBox[{{0.5433627712063404, 0.5258048045827418}, {0.5426101015396517, 
     0.5336189923095958}}], 
    LineBox[{{0.5426101015396517, 0.5336189923095958}, {0.543902619848277, 
     0.5439026198482757}}], 
    LineBox[{{0.543902619848277, 0.5439026198482757}, {0.5433495810545593, 
     0.5527389798079951}}], 
    LineBox[{{0.5433495810545593, 0.5527389798079951}, {0.5447330362483075, 
     0.5638338656998071}}], 
    LineBox[{{0.5447330362483075, 0.5638338656998071}, {0.5443588398283284, 
     0.5740029780932546}}], 
    LineBox[{{0.5443588398283284, 0.5740029780932546}, {0.5458035185004425, 
     0.5861002261785441}}], 
    LineBox[{{0.5458035185004425, 0.5861002261785441}, {0.5455789881008447, 
     0.5978018850403309}}], 
    LineBox[{{0.5592000081483008, 0.3754283634543607}, {0.5573769318891664, 
     0.38844700851916103`}}], 
    LineBox[{{0.5573769318891664, 0.38844700851916103`}, {0.5575614392181449, 
     0.4018759579040888}}], 
    LineBox[{{0.5575614392181449, 0.4018759579040888}, {0.555766930221211, 
     0.41332042520408674`}}], 
    LineBox[{{0.555766930221211, 0.41332042520408674`}, {0.5560467787309415, 
     0.4256298801633575}}], 
    LineBox[{{0.5560467787309415, 0.4256298801633575}, {0.5543317321318731, 
     0.43560312780348437`}}], 
    LineBox[{{0.5543317321318731, 0.43560312780348437`}, {0.5547349636461141, 
     0.4468941179518665}}], 
    LineBox[{{0.5547349636461141, 0.4468941179518665}, {0.5531494848473473, 
     0.4556088777606537}}], 
    LineBox[{{0.5531494848473473, 0.4556088777606537}, {0.5536993634992194, 
     0.46606229546925965`}}], 
    LineBox[{{0.5536993634992194, 0.46606229546925965`}, {0.5522884866499379, 
     0.4738377773036375}}], 
    LineBox[{{0.5522884866499379, 0.4738377773036375}, {0.5530008845008098, 
     0.4837073425508628}}], 
    LineBox[{{0.5530008845008098, 0.4837073425508628}, {0.5518003427767064, 
     0.4909498278116802}}], 
    LineBox[{{0.5518003427767064, 0.4909498278116802}, {0.5526816479031105, 
     0.5005434434100101}}], 
    LineBox[{{0.5526816479031105, 0.5005434434100101}, {0.5517144064243962, 
     0.5077119784628294}}], 
    LineBox[{{0.5517144064243962, 0.5077119784628294}, {0.5527603858346772, 
     0.5173636251176607}}], 
    LineBox[{{0.5527603858346772, 0.5173636251176607}, {0.5520345612201552, 
     0.5249259581324929}}], 
    LineBox[{{0.5520345612201552, 0.5249259581324929}, {0.5532304496309677, 
     0.5349628724186831}}], 
    LineBox[{{0.5532304496309677, 0.5349628724186831}, {0.5527389798079965, 
     0.543349581054558}}], 
    LineBox[{{0.5527389798079965, 0.543349581054558}, {0.5540608175822532, 
     0.5540608175822518}}], 
    LineBox[{{0.5540608175822532, 0.5540608175822518}, {0.5537828826576151, 
     0.5636261356273394}}], 
    LineBox[{{0.5537828826576151, 0.5636261356273394}, {0.5551998661014721, 
     0.5752381904145011}}], 
    LineBox[{{0.5551998661014721, 0.5752381904145011}, {0.5551037075408267, 
     0.5862341220279076}}], 
    LineBox[{{0.5551037075408267, 0.5862341220279076}, {0.556581122629723, 
     0.5988972652161091}}], 
    LineBox[{{0.5690892229176852, 0.37408571503840093`}, {0.569069999764721, 
     0.38812111114551173`}}], 
    LineBox[{{0.569069999764721, 0.38812111114551173`}, {0.567222705049076, 
     0.40036434144216326`}}], 
    LineBox[{{0.567222705049076, 0.40036434144216326`}, {0.5672873699896495, 
     0.41327506699000693`}}], 
    LineBox[{{0.5672873699896495, 0.41327506699000693`}, {0.5655114842109095, 
     0.42400914360664}}], 
    LineBox[{{0.5655114842109095, 0.42400914360664}, {0.5656938987719151, 
     0.43585612616438907`}}], 
    LineBox[{{0.5656938987719151, 0.43585612616438907`}, {0.5640454589889325, 
     0.44523780586966555`}}], 
    LineBox[{{0.5640454589889325, 0.44523780586966555`}, {0.564375933924435, 
     0.45615968738965135`}}], 
    LineBox[{{0.564375933924435, 0.45615968738965135`}, {0.5629071661030565, 
     0.4644535131414386}}], 
    LineBox[{{0.5629071661030565, 0.4644535131414386}, {0.5634093965108797, 
     0.4746653385176352}}], 
    LineBox[{{0.5634093965108797, 0.4746653385176352}, {0.5621639264737147, 
     0.48223242636887315`}}], 
    LineBox[{{0.5621639264737147, 0.48223242636887315`}, {0.5628522213224137, 
     0.4920129914244937}}], 
    LineBox[{{0.5628522213224137, 0.4920129914244937}, {0.5618607931474967, 
     0.4992841858958858}}], 
    LineBox[{{0.5618607931474967, 0.4992841858958858}, {0.5627381260766982, 
     0.5089527194654997}}], 
    LineBox[{{0.5627381260766982, 0.5089527194654997}, {0.5620155891211962, 
     0.5163892972895568}}], 
    LineBox[{{0.5620155891211962, 0.5163892972895568}, {0.5630728881835482, 
     0.5262749358069307}}], 
    LineBox[{{0.5630728881835482, 0.5262749358069307}, {0.5626170062414642, 
     0.5343234882755876}}], 
    LineBox[{{0.5626170062414642, 0.5343234882755876}, {0.5638338656998084, 
     0.5447330362483062}}], 
    LineBox[{{0.5638338656998084, 0.5447330362483062}, {0.5636261356273408, 
     0.5537828826576138}}], 
    LineBox[{{0.5636261356273408, 0.5537828826576138}, {0.5649728377571264, 
     0.564972837757125}}], 
    LineBox[{{0.5649728377571264, 0.564972837757125}, {0.5649810890957727, 
     0.5753236123955552}}], 
    LineBox[{{0.5649810890957727, 0.5753236123955552}, {0.5664215591557594, 
     0.587481174972196}}], 
    LineBox[{{0.5664215591557594, 0.587481174972196}, {0.5666037686808416, 
     0.5993253697362673}}], 
    LineBox[{{0.5813097973901941, 0.37354661807682066`}, {0.5794318986828986, 
     0.38658111379497223`}}], 
    LineBox[{{0.5794318986828986, 0.38658111379497223`}, {0.5792871318028153, 
     0.4000938054321895}}], 
    LineBox[{{0.5792871318028153, 0.4000938054321895}, {0.5774667625151744, 
     0.4116094609968527}}], 
    LineBox[{{0.5774667625151744, 0.4116094609968527}, {0.5774275140928912, 
     0.4240365549499954}}], 
    LineBox[{{0.5774275140928912, 0.4240365549499954}, {0.5757253702095837, 
     0.4341370842482005}}], 
    LineBox[{{0.5757253702095837, 0.4341370842482005}, {0.5758280342356458, 
     0.4455760751569198}}], 
    LineBox[{{0.5758280342356458, 0.4455760751569198}, {0.5743026834387013, 
     0.45447042031689566`}}], 
    LineBox[{{0.5743026834387013, 0.45447042031689566`}, {0.574578323041714, 
     0.46509558780623617`}}], 
    LineBox[{{0.574578323041714, 0.46509558780623617`}, {0.5732810629522627, 
     0.47309435978563763`}}], 
    LineBox[{{0.5732810629522627, 0.47309435978563763`}, {0.5737521041572078, 
     0.48315002569070625`}}], 
    LineBox[{{0.5737521041572078, 0.48315002569070625`}, {0.5727219932491737, 
     0.490646603789901}}], 
    LineBox[{{0.5727219932491737, 0.490646603789901}, {0.5733995131594862, 
     0.5004293111914614}}], 
    LineBox[{{0.5733995131594862, 0.5004293111914614}, {0.5726594267138285, 
     0.5078668104266888}}], 
    LineBox[{{0.5726594267138285, 0.5078668104266888}, {0.573541575618113, 
     0.5176984644353626}}], 
    LineBox[{{0.573541575618113, 0.5176984644353626}, {0.5730960152241212, 
     0.5255275052565933}}], 
    LineBox[{{0.5730960152241212, 0.5255275052565933}, {0.5741679220846214, 
     0.5357239819153026}}], 
    LineBox[{{0.5741679220846214, 0.5357239819153026}, {0.574002978093256, 
     0.544358839828327}}], 
    LineBox[{{0.574002978093256, 0.544358839828327}, {0.5752381904145024, 
     0.5551998661014708}}], 
    LineBox[{{0.5752381904145024, 0.5551998661014708}, {0.5753236123955565, 
     0.5649810890957714}}], 
    LineBox[{{0.5753236123955565, 0.5649810890957714}, {0.5766868034846427, 
     0.5766868034846414}}], 
    LineBox[{{0.5766868034846427, 0.5766868034846414}, {0.5769797105032164, 
     0.5878565451880853}}], 
    LineBox[{{0.5769797105032164, 0.5878565451880853}, {0.578430147517641, 
     0.6005742307077155}}], 
    LineBox[{{0.5923959245093589, 0.37199666643267276`}, {0.5920547159474445, 
     0.38609902016008163`}}], 
    LineBox[{{0.5920547159474445, 0.38609902016008163`}, {0.590210642711746, 
     0.3983995208634233}}], 
    LineBox[{{0.590210642711746, 0.3983995208634233}, {0.5899572978072544, 
     0.41141563350683513`}}], 
    LineBox[{{0.5899572978072544, 0.41141563350683513`}, {0.588216153519481, 
     0.4222677275341854}}], 
    LineBox[{{0.588216153519481, 0.4222677275341854}, {0.5880918456991431, 
     0.43425654158921567`}}], 
    LineBox[{{0.5880918456991431, 0.43425654158921567`}, {0.5865172634162468, 
     0.4438148885393114}}], 
    LineBox[{{0.5865172634162468, 0.4438148885393114}, {0.5865594796549114, 
     0.4549097256283787}}], 
    LineBox[{{0.5865594796549114, 0.4549097256283787}, {0.5852096368248966, 
     0.4634316100464691}}], 
    LineBox[{{0.5852096368248966, 0.4634316100464691}, {0.5854485279614123, 
     0.4738388724741539}}], 
    LineBox[{{0.5854485279614123, 0.4738388724741539}, {0.584370690986828, 
     0.48167315876593747`}}], 
    LineBox[{{0.584370690986828, 0.48167315876593747`}, {0.5848257262265433, 
     0.4916602720917351}}], 
    LineBox[{{0.5848257262265433, 0.4916602720917351}, {0.5840514779566834, 
     0.4992215873675589}}], 
    LineBox[{{0.5840514779566834, 0.4992215873675589}, {0.5847290229864835, 
     0.5090948217159044}}], 
    LineBox[{{0.5847290229864835, 0.5090948217159044}, {0.5842710365748928, 
     0.5168260225489069}}], 
    LineBox[{{0.5842710365748928, 0.5168260225489069}, {0.585163354155441, 
     0.5269014596221681}}], 
    LineBox[{{0.585163354155441, 0.5269014596221681}, {0.5850143220951738, 
     0.5352306808623908}}], 
    LineBox[{{0.5850143220951738, 0.5352306808623908}, {0.5861002261785454, 
     0.5458035185004411}}], 
    LineBox[{{0.5861002261785454, 0.5458035185004411}, {0.5862341220279089, 
     0.5551037075408254}}], 
    LineBox[{{0.5862341220279089, 0.5551037075408254}, {0.5874811749721973, 
     0.5664215591557582}}], 
    LineBox[{{0.5874811749721973, 0.5664215591557582}, {0.5878565451880866, 
     0.5769797105032151}}], 
    LineBox[{{0.5878565451880866, 0.5769797105032151}, {0.5892243773810077, 
     0.5892243773810064}}], 
    LineBox[{{0.5892243773810077, 0.5892243773810064}, {0.5897889788119103, 
     0.6012249712162601}}], 
    LineBox[{{0.6055781900074053, 0.3713229013705779}, {0.6037343665337275, 
     0.3843962012621832}}], 
    LineBox[{{0.6037343665337275, 0.3843962012621832}, {0.6032816702876732, 
     0.39799660773276657`}}], 
    LineBox[{{0.6032816702876732, 0.39799660773276657`}, {0.601520701988616, 
     0.40961494268871523`}}], 
    LineBox[{{0.601520701988616, 0.40961494268871523`}, {0.6011786221456541, 
     0.4221709707289595}}], 
    LineBox[{{0.6011786221456541, 0.4221709707289595}, {0.5995676505951683, 
     0.43243789321334714`}}], 
    LineBox[{{0.5995676505951683, 0.43243789321334714`}, {0.5993787889102311, 
     0.44404336919120035`}}], 
    LineBox[{{0.5993787889102311, 0.44404336919120035`}, {0.5979816195137778, 
     0.4531623885269451}}], 
    LineBox[{{0.5979816195137778, 0.4531623885269451}, {0.5979829503829468, 
     0.46398425850159003`}}], 
    LineBox[{{0.5979829503829468, 0.46398425850159003`}, {0.5968543565312376, 
     0.4722550726073842}}], 
    LineBox[{{0.5968543565312376, 0.4722550726073842}, {0.5970734348434956, 
     0.4825269612831252}}], 
    LineBox[{{0.5970734348434956, 0.4825269612831252}, {0.5962537434931419, 
     0.4903272380140994}}], 
    LineBox[{{0.5962537434931419, 0.4903272380140994}, {0.5967055471011494, 
     0.5003325543782572}}], 
    LineBox[{{0.5967055471011494, 0.5003325543782572}, {0.5962164460871383, 
     0.508086452174882}}], 
    LineBox[{{0.5962164460871383, 0.508086452174882}, {0.5969014643360144, 
     0.518132960842796}}], 
    LineBox[{{0.5969014643360144, 0.518132960842796}, {0.5967438193513022, 
     0.5262710667773516}}], 
    LineBox[{{0.5967438193513022, 0.5262710667773516}, {0.5976477919309364, 
     0.5366611610687844}}], 
    LineBox[{{0.5976477919309364, 0.5366611610687844}, {0.5978018850403322, 
     0.5455789881008434}}], 
    LineBox[{{0.5978018850403322, 0.5455789881008434}, {0.5988972652161104, 
     0.5565811226297217}}], 
    LineBox[{{0.5988972652161104, 0.5565811226297217}, {0.5993253697362686, 
     0.5666037686808403}}], 
    LineBox[{{0.5993253697362686, 0.5666037686808403}, {0.6005742307077169, 
     0.5784301475176398}}], 
    LineBox[{{0.6005742307077169, 0.5784301475176398}, {0.6012249712162614, 
     0.589788978811909}}], 
    LineBox[{{0.6012249712162614, 0.589788978811909}, {0.6025828028887675, 
     0.6025828028887663}}]}},
  Frame->True,
  ImageSize->200,
  PlotRange->{{0.42, 0.58}, {0.42, 0.58}},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.468379876461*^9, 3.47670394024*^9, 
  3.4769717553599997`*^9, 3.4772350583780003`*^9, 3.477235753413*^9, 
  3.4792048265880003`*^9, 3.549150951140151*^9, 3.549150981487887*^9, 
  3.549302912389428*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-solution-at-small.eps\>\"", ",", "G2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-solution-at-small.pdf\>\"", ",", "G2"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.468239183476*^9, 3.46823918602*^9}, {
  3.549302914188531*^9, 3.5493029218629704`*^9}}],

Cell[BoxData["\<\"2d-solution-at-small.pdf\"\>"], "Output",
 CellChangeTimes->{{3.5491509791797547`*^9, 3.549150981911911*^9}, 
   3.549302919324825*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"2", "D", " ", "examples"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.467713321315*^9, 3.4677133257320004`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"errvec", "=", 
  RowBox[{"Transpose", "@", 
   RowBox[{"Import", "[", "\"\<errvec.mat\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.467713344491*^9, 3.467713385729*^9}, 
   3.4677136731289997`*^9, 3.467713920762*^9, {3.4677147271400003`*^9, 
   3.467714736525*^9}, {3.46771483175*^9, 3.467714836758*^9}, 
   3.467720909762*^9, 3.5491509983568516`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.`", ",", "0.3572660143974608`", ",", "0.07946843833460997`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.`", ",", "0.16879216704306504`", ",", "0.03285341962593223`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.`", ",", "0.08580140078708358`", ",", "0.010047515535694296`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "16.`", ",", "0.0433407129135306`", ",", "0.0028493165150129725`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "32.`", ",", "0.021711856627106407`", ",", "0.000748018763338354`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "64.`", ",", "0.010842672836089823`", ",", "0.0002031733818208321`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "128.`", ",", "0.005398300289262729`", ",", "0.00006962569077494144`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "256.`", ",", "0.0026690769609850787`", ",", "0.000042884277357353845`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "512.`", ",", "0.0012913991802082478`", ",", "0.00003999026078233149`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1024.`", ",", "0.0005727005795336361`", ",", 
     "0.000039823123279912044`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4683798835620003`*^9, 3.468382200514*^9, 
  3.476703947365*^9, 3.47697176502*^9, 3.477235066634*^9, 3.477235114142*^9, 
  3.4772357611400003`*^9, 3.4772360012139997`*^9, 3.4772360851540003`*^9, 
  3.549150998573864*^9, 3.5493685500323124`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"G", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "errvec"}],
         ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], "/@", "errvec"}],
         ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "^", "2"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"errvec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"i", "/", 
                RowBox[{"errvec", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}]}]}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"First", "/@", "errvec"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "^", "2"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"errvec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "3"}], "]"}], "]"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "/", 
                 RowBox[{"errvec", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
               "2"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"First", "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"errvec", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i_", ",", "_", ",", "j_"}], "}"}], "/;", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"errvec", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "/", 
                    RowBox[{"errvec", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
                   RowBox[{"-", "2"}]}]}], ">", "j"}]}]}], "]"}]}]}], "}"}]}],
          "]"}]}], "}"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\[EmptySquare]\>\"", ",", 
         "\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\[EmptyCircle]\>\"", ",", 
         "\"\<+\>\""}], "}"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"False", ",", "False", ",", "True", ",", "True"}], "}"}]}], 
      ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Black", ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "140"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<DoF\>\"", ",", "\"\<error\>\""}], "}"}]}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0.01"}], "}"}]}], ",", 
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"h\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"H\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(L\), \
\(2\)]]\)\>\"", ",", "\"\<\!\(\*SuperscriptBox[\(DoF\), \(\(-1\)/2\)]\)\>\"", 
         ",", "\"\<\!\(\*SuperscriptBox[\(DoF\), \(-1\)]\)\>\""}], "}"}]}], 
      ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1.1", ",", 
         RowBox[{"-", "0.4"}]}], "}"}]}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.477235994785*^9, 3.477235997157*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "errvec"}], 
       ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "i"}], ",", 
           RowBox[{
            RowBox[{"errvec", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "/", 
            RowBox[{"(", 
             RowBox[{"i", "/", 
              RowBox[{"errvec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"First", "/@", "errvec"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\>\"", ",", "\"\<\>\"", ",", 
        "\"\<\[EmptyCircle]\>\"", ",", "\"\<+\>\""}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "140"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<h\>\"", ",", "\"\<error\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"|\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], \"h\", \"c\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[
StyleBox[\"|\",
FontWeight->\"Plain\"], SuperscriptBox[\"W\", 
RowBox[{\"1\", \",\", \"\[Infinity]\"}]]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"O\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"h\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1.1", ",", 
        RowBox[{"-", "0.4"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2000"}], ",", 
        RowBox[{"1", "/", "4000"}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{"a", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                RowBox[{"2", "|", "20", "|", "200", "|", "2000"}], "]"}]}], 
              ",", "_"}], "}"}]}], "]"}], ")"}], ",", "b"}], "}"}]}], ")"}]}],
     "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.468230491543*^9, 3.468230507785*^9}, {
   3.4682307789379997`*^9, 3.468230812512*^9}, {3.4682309620629997`*^9, 
   3.468230983758*^9}, {3.468231099144*^9, 3.468231137895*^9}, {
   3.468231204844*^9, 3.4682313273719997`*^9}, {3.468231379867*^9, 
   3.46823145575*^9}, {3.468231491028*^9, 3.46823149865*^9}, {
   3.468324020429*^9, 3.468324030383*^9}, {3.476971732842*^9, 
   3.4769717329189997`*^9}, {3.477235126631*^9, 3.477235181583*^9}, {
   3.477235358446*^9, 3.4772354135550003`*^9}, {3.477235591352*^9, 
   3.477235595586*^9}, {3.4772356259230003`*^9, 3.477235702635*^9}, {
   3.477235987748*^9, 3.477235988502*^9}, 3.477236081392*^9, {
   3.549151036481032*^9, 3.549151066374742*^9}, {3.5491512555825644`*^9, 
   3.54915136654191*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     GraphicsComplexBox[{{-0.6931471805599453, -1.0292746363120233`}, \
{-1.3862943611198906`, -1.77908710167028}, {-2.0794415416798357`, \
-2.455719946431706}, {-2.772588722239781, -3.138662833689171}, \
{-3.4657359027997265`, -3.8298967793055674`}, {-4.1588830833596715`, \
-4.5242657417694145`}, {-4.852030263919617, -5.22167113620727}, \
{-5.545177444479562, -5.926022573836817}, {-6.238324625039508, \
-6.652029012580652}, {-6.931471805599453, -7.465147526632661}, \
{-0.6931471805599453, -1.0292746363120233`}, {-1.3862943611198906`, \
-1.7224218168719687`}, {-2.0794415416798357`, -2.415568997431914}, \
{-2.772588722239781, -3.1087161779918593`}, {-3.4657359027997265`, \
-3.8018633585518047`}, {-4.1588830833596715`, -4.49501053911175}, \
{-4.852030263919617, -5.188157719671695}, {-5.545177444479562, \
-5.88130490023164}, {-6.238324625039508, -6.574452080791586}, \
{-6.931471805599453, -7.267599261351531}, {-0.6931471805599453, \
-1.0292746363120233`}, {-1.3862943611198906`, -1.77908710167028}, \
{-2.0794415416798357`, -2.455719946431706}, {-2.772588722239781, \
-3.138662833689171}, {-3.4657359027997265`, -3.8298967793055674`}, \
{-4.1588830833596715`, -4.5242657417694145`}, {-4.852030263919617, \
-5.22167113620727}, {-5.545177444479562, -5.926022573836817}, \
{-6.238324625039508, -6.652029012580652}, {-6.931471805599453, \
-7.465147526632661}}, {{{}, {}, {}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}}, {
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptyDiamond]", 21],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 22],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 23],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 24],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 25],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 26],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 27],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 28],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 29],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 30],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         TagBox[InsetBox["", 11],
          "InsetString"], 
         TagBox[InsetBox["", 12],
          "InsetString"], 
         TagBox[InsetBox["", 13],
          "InsetString"], 
         TagBox[InsetBox["", 14],
          "InsetString"], 
         TagBox[InsetBox["", 15],
          "InsetString"], 
         TagBox[InsetBox["", 16],
          "InsetString"], 
         TagBox[InsetBox["", 17],
          "InsetString"], 
         TagBox[InsetBox["", 18],
          "InsetString"], 
         TagBox[InsetBox["", 19],
          "InsetString"], 
         TagBox[InsetBox["", 20],
          "InsetString"]}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["\"h\"", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->
      NCache[{-Log[2000], -
        Log[4000]}, {-7.600902459542082, -8.294049640102028}],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{0, 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[2], -0.6931471805599453], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[
           Log[5], 1.6094379124341003`], 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[10], -2.302585092994046], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[20], -2.995732273553991], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[100], -4.605170185988092], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[200], -5.298317366548036], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[1000], -6.907755278982137], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{0, 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[2], -0.6931471805599453], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[
           Log[5], 1.6094379124341003`], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[10], -2.302585092994046], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[20], -2.995732273553991], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[100], -4.605170185988092], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[200], -5.298317366548036], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[1000], -6.907755278982137], 
          FormBox["\" \"", TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{Automatic, 140},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->
      NCache[{{-Log[2000], 0.}, {-
         Log[4000], -1.0292746363120233`}}, {{-7.600902459542082, 
       0.}, {-8.294049640102028, -1.0292746363120233`}}],
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{0., 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {1.6094379124341003`, 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.302585092994046, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-4.605170185988092, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.907755278982137, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{0., 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {1.6094379124341003`, 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.302585092994046, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-4.605170185988092, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.907755278982137, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{1.1500000000000001`, -0.45}, \
{1.9500000000000002`, 0.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{1.1, -0.4}, {1.9000000000000001`, 0.4}],
         InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{Small, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{Small, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"O\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\\!\\(\\*\\nStyleBox[\\\"h\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>", {1.21, 0.58}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyDiamond]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"|\\\",\\nFontWeight->\\\"\
Plain\\\"]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\\"h\\\", \
\\\"c\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\
\\*\\nStyleBox[\\\"-\\\",\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\n StyleBox[\\\"|\\\",\\nFontWeight->\\\"Plain\\\"], \
SuperscriptBox[\\\"W\\\", \\n  RowBox[{\\\"1\\\", \\\",\\\", \
\\\"\[Infinity]\\\"}]]]\\)\"\>", {1.21, 1.74}, {-1, 0}, Automatic, {1, 
              0}]}}, {}},
          AspectRatio->1.,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {1.1, -0.4}, {
         Left, Bottom}, {0.8, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{Automatic, 140.},
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.4683798913310003`*^9, 3.4683822102790003`*^9, 3.4767039556949997`*^9, 
   3.4769717715699997`*^9, 3.477235074891*^9, {3.477235165852*^9, 
   3.477235184576*^9}, {3.477235402866*^9, 3.477235416744*^9}, 
   3.477235598965*^9, {3.477235637461*^9, 3.477235666174*^9}, 
   3.477235705446*^9, 3.477235767333*^9, 3.477236005113*^9, 
   3.4772360879189997`*^9, {3.549151039027178*^9, 3.5491510489317446`*^9}, {
   3.5491512636200237`*^9, 3.5491512893584957`*^9}, {3.5491513236714582`*^9, 
   3.549151367718978*^9}, {3.549368544865017*^9, 3.549368564172121*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-testcase1-error.eps\>\"", ",", "G"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2d-testcase1-error.pdf\>\"", ",", "G"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.467716226936*^9, 3.467716240561*^9}, {
  3.549368573806672*^9, 3.549368577373876*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"\[Lambda]", "^", "2"}], "-", 
     RowBox[{"\[Lambda]", "^", 
      RowBox[{"-", "2"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"\[Lambda]", "^", "1"}], "-", 
     RowBox[{"\[Lambda]", "^", 
      RowBox[{"-", "1"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5493961490020924`*^9, 3.5493961681451874`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], "\[Lambda]"]], "Output",
 CellChangeTimes->{{3.5493961573645706`*^9, 3.549396168335198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"errvec", "=", 
  RowBox[{"Transpose", "@", 
   RowBox[{
   "Import", "[", "\"\<2d-testcase2/errvec.mat\>\"", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "::", "\<\"nffil\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"File not found during \
\\!\\(Import[\\\"2d-testcase2/errvec.mat\\\"]\\). \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Import/nffil\\\", ButtonNote -> \
\\\"Import::nffil\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.549368568740382*^9}],

Cell[BoxData[
 RowBox[{"Transpose", "[", "$Failed", "]"}]], "Output",
 CellChangeTimes->{3.468379892652*^9, 3.468380639899*^9, 3.476703957466*^9, 
  3.476971773385*^9, 3.477235076582*^9, 3.477235723641*^9, 3.477235768946*^9, 
  3.4772360067650003`*^9, 3.477236089625*^9, 3.5493685687763844`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "errvec"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], "/@", "errvec"}], 
       ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "i"}], ",", 
           RowBox[{
            RowBox[{"errvec", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "/", 
            RowBox[{"(", 
             RowBox[{"i", "/", 
              RowBox[{"errvec", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"First", "/@", "errvec"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "i"}], ",", 
           RowBox[{
            RowBox[{"errvec", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "/", 
               RowBox[{"errvec", "[", 
                RowBox[{"[", 
                 RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
             "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"First", "/@", 
            RowBox[{"Cases", "[", 
             RowBox[{"errvec", ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i_", ",", "_", ",", "j_"}], "}"}], "/;", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"errvec", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "/", 
                    RowBox[{"errvec", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
                  RowBox[{"-", "2"}]}]}], ">", "j"}]}]}], "]"}]}]}], "}"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\[EmptySquare]\>\"", ",", 
        "\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\[EmptyCircle]\>\"", ",", 
        "\"\<+\>\""}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "False", ",", "True", ",", "True"}], "}"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Black", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "140"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<H\>\"", ",", "\"\<error\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"c\", \",\", \"H\"}],
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"H\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(L\), \
\(2\)]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"O\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"H\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"O\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\!\(\*SuperscriptBox[\(H\), \(2\)]\)\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1.1", ",", 
        RowBox[{"-", "0.4"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2000"}], ",", 
        RowBox[{"0.5", " ", 
         RowBox[{"10", "^", 
          RowBox[{"-", "5"}]}]}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{"a", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Log", "[", 
                RowBox[{"2", "|", "20", "|", "200", "|", "2000"}], "]"}]}], 
              ",", "_"}], "}"}]}], "]"}], ")"}], ",", "b"}], "}"}]}], ")"}]}],
     "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.467720925693*^9, 3.467720926481*^9}, 
   3.467863821928*^9, {3.4680305300374193`*^9, 3.4680305439004197`*^9}, 
   3.468215305113*^9, {3.468215643882*^9, 3.468215644024*^9}, {
   3.468231484505*^9, 3.468231508552*^9}, 3.468324120837*^9, {
   3.4769717362019997`*^9, 3.476971736358*^9}, {3.477235716554*^9, 
   3.477235733033*^9}, {3.477235933043*^9, 3.477235969892*^9}, {
   3.477236070743*^9, 3.4772360712539997`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     GraphicsComplexBox[{{-0.6931471805599453, -1.134243710072459}, \
{-1.3862943611198906`, -1.8863376526623634`}, {-2.0794415416798357`, \
-2.5659138748656876`}, {-2.772588722239781, -3.249910276469366}, \
{-3.4657359027997265`, -3.9412672581562074`}, {-4.1588830833596715`, \
-4.635300635906164}, {-4.852030263919617, -5.331796686685613}, \
{-5.545177444479562, -6.033884473305498}, {-6.238324625039508, \
-6.75342454469299}, {-6.931471805599453, -7.541256235240494}, \
{-0.6931471805599453, -3.0159597781200187`}, {-1.3862943611198906`, \
-4.283570786712869}, {-2.0794415416798357`, -5.563629468397592}, \
{-2.772588722239781, -6.926718077935892}, {-3.4657359027997265`, \
-8.303340052804673}, {-4.1588830833596715`, -9.630971232561116}, \
{-4.852030263919617, -10.515944552757187`}, {-5.545177444479562, \
-10.697947224463732`}, {-6.238324625039508, -10.711946523975165`}, \
{-6.931471805599453, -10.712854724792201`}, {-0.6931471805599453, \
-1.134243710072459}, {-1.3862943611198906`, -1.8273908906324043`}, \
{-2.0794415416798357`, -2.5205380711923495`}, {-2.772588722239781, \
-3.213685251752295}, {-3.4657359027997265`, -3.9068324323122403`}, \
{-4.1588830833596715`, -4.599979612872185}, {-4.852030263919617, \
-5.293126793432131}, {-5.545177444479562, -5.986273973992076}, \
{-6.238324625039508, -6.6794211545520215`}, {-6.931471805599453, \
-7.372568335111967}, {-0.6931471805599453, -2.7910407461578117`}, \
{-1.3862943611198906`, -4.1773351072777025`}, {-2.0794415416798357`, \
-5.563629468397592}, {-2.772588722239781, -6.949923829517483}, \
{-3.4657359027997265`, -8.336218190637375}, {-4.1588830833596715`, \
-9.722512551757264}, {-4.852030263919617, -11.108806912877155`}, \
{-0.6931471805599453, -1.134243710072459}, {-1.3862943611198906`, \
-1.8863376526623634`}, {-2.0794415416798357`, -2.5659138748656876`}, \
{-2.772588722239781, -3.249910276469366}, {-3.4657359027997265`, \
-3.9412672581562074`}, {-4.1588830833596715`, -4.635300635906164}, \
{-4.852030263919617, -5.331796686685613}, {-5.545177444479562, \
-6.033884473305498}, {-6.238324625039508, -6.75342454469299}, \
{-6.931471805599453, -7.541256235240494}, {-0.6931471805599453, \
-3.0159597781200187`}, {-1.3862943611198906`, -4.283570786712869}, \
{-2.0794415416798357`, -5.563629468397592}, {-2.772588722239781, \
-6.926718077935892}, {-3.4657359027997265`, -8.303340052804673}, \
{-4.1588830833596715`, -9.630971232561116}, {-4.852030263919617, \
-10.515944552757187`}, {-5.545177444479562, -10.697947224463732`}, \
{-6.238324625039508, -10.711946523975165`}, {-6.931471805599453, \
-10.712854724792201`}}, {{{}, {}, {}, {}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, 
        {GrayLevel[0], Dashing[{0, Small}], 
         LineBox[{31, 32, 33, 34, 35, 36, 37}]}}, {
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptyDiamond]", 38],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 39],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 40],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 41],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 42],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 43],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 44],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 45],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 46],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 47],
          "InsetString"]}, 
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptySquare]", 48],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 49],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 50],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 51],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 52],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 53],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 54],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 55],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 56],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 57],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         TagBox[InsetBox["", 21],
          "InsetString"], 
         TagBox[InsetBox["", 22],
          "InsetString"], 
         TagBox[InsetBox["", 23],
          "InsetString"], 
         TagBox[InsetBox["", 24],
          "InsetString"], 
         TagBox[InsetBox["", 25],
          "InsetString"], 
         TagBox[InsetBox["", 26],
          "InsetString"], 
         TagBox[InsetBox["", 27],
          "InsetString"], 
         TagBox[InsetBox["", 28],
          "InsetString"], 
         TagBox[InsetBox["", 29],
          "InsetString"], 
         TagBox[InsetBox["", 30],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{0, Small}], 
         TagBox[InsetBox["", 31],
          "InsetString"], 
         TagBox[InsetBox["", 32],
          "InsetString"], 
         TagBox[InsetBox["", 33],
          "InsetString"], 
         TagBox[InsetBox["", 34],
          "InsetString"], 
         TagBox[InsetBox["", 35],
          "InsetString"], 
         TagBox[InsetBox["", 36],
          "InsetString"], 
         TagBox[InsetBox["", 37],
          "InsetString"]}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["\"H\"", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->
      NCache[{-Log[
         2000], -12.206072645530174`}, {-7.600902459542082, \
-12.206072645530174`}],
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.3566749439387323, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox["\" \"", TraditionalForm]}, {-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.3566749439387323, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{0, 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[2], -0.6931471805599453], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[
           Log[5], 1.6094379124341003`], 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[10], -2.302585092994046], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[20], -2.995732273553991], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[100], -4.605170185988092], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[200], -5.298317366548036], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {
          NCache[-Log[1000], -6.907755278982137], 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{0, 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[2], -0.6931471805599453], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[
           Log[5], 1.6094379124341003`], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[10], -2.302585092994046], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[20], -2.995732273553991], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[100], -4.605170185988092], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[200], -5.298317366548036], 
          FormBox["\" \"", TraditionalForm]}, {
          NCache[-Log[1000], -6.907755278982137], 
          FormBox["\" \"", TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{Automatic, 140},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->
      NCache[{{-Log[2000], 0.}, {-12.206072645530174`, 
        0.}}, {{-7.600902459542082, 0.}, {-12.206072645530174`, 0.}}],
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{0., 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {1.6094379124341003`, 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.302585092994046, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-4.605170185988092, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.907755278982137, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.3566749439387323, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{0., 
          FormBox[
           TagBox[
            InterpretationBox["\"1.000\"", 1., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {1.6094379124341003`, 
          FormBox[
           TagBox[
            InterpretationBox["\"5.000\"", 5., AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-2.302585092994046, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-4.605170185988092, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.907755278982137, 
          FormBox[
           TagBox[
            InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
            NumberForm[#, {
              DirectedInfinity[1], 3.}, NumberPadding -> {"", "0"}]& ], 
           TraditionalForm]}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.6592600369327783`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659907, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.0986122886681098`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {1.3862943611198906`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.4079456086518722`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.3566749439387323, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782628`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{1.1500000000000001`, -0.45}, \
{1.9500000000000002`, 0.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{1.1, -0.4}, {1.9000000000000001`, 0.4}],
         InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{0, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{0, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"O\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\\!\\(\\*SuperscriptBox[\\(H\\), \
\\(2\\)]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>\
", {1.21, 0.58}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{Small, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{Small, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"O\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\\!\\(\\*\\nStyleBox[\\\"H\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>", {1.21, 1.74}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptySquare]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n \
StyleBox[\\\"H\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\\*\\nStyleBox[\\\"-\
\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(L\\), \\(2\\)]]\\)\"\>", \
{1.21, 2.9}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyDiamond]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n StyleBox[\\n  RowBox[{\\\"c\\\", \\\",\\\", \
\\\"H\\\"}],\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\\
nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", \
{1.21, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}}, {}},
          AspectRatio->1.,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           4.739999999999999}}], {1.1, -0.4}, {
         Left, Bottom}, {0.8, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{Automatic, 140.},
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.4683798951809998`*^9, 3.468380643474*^9, 3.476703960014*^9, 
   3.476971775615*^9, 3.477235089882*^9, {3.477235726523*^9, 
   3.477235735987*^9}, 3.477235772248*^9, {3.477235947881*^9, 
   3.4772359731400003`*^9}, 3.477236009854*^9, {3.477236076043*^9, 
   3.477236092541*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<2d-testcase2-error.eps\>\"", ",", "G"}], "]"}]], "Input",
 CellChangeTimes->{3.467720901282*^9}],

Cell[BoxData["\<\"2d-testcase2-error.eps\"\>"], "Output",
 CellChangeTimes->{3.4683798962869997`*^9, 3.468380653102*^9, 
  3.476703961385*^9, 3.476971777157*^9, 3.477235091367*^9, 
  3.4772357279820004`*^9, 3.4772357737799997`*^9, 3.47723601146*^9, 
  3.477236094052*^9}]
}, Open  ]]
},
WindowSize->{1047, 638},
WindowMargins->{{20, Automatic}, {Automatic, 5}},
Magnification->1.5,
FrontEndVersion->"6.0 for Microsoft Windows (64-bit) (May 21, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 163, 3, 43, "Input"],
Cell[756, 28, 409, 6, 42, "Output"]
}, Open  ]],
Cell[1180, 37, 1872, 61, 98, "Input"],
Cell[3055, 100, 2995, 95, 152, "Input"],
Cell[6053, 197, 3406, 111, 206, "Input"],
Cell[9462, 310, 3312, 109, 206, "Input"],
Cell[12777, 421, 5546, 160, 287, "Input"],
Cell[18326, 583, 4548, 139, 233, "Input"],
Cell[22877, 724, 281, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[23183, 735, 6053, 169, 326, "Input"],
Cell[29239, 906, 5103, 105, 58, "Output"]
}, Open  ]],
Cell[34357, 1014, 218, 5, 43, "Input"],
Cell[CellGroupData[{
Cell[34600, 1023, 6615, 181, 353, "Input"],
Cell[41218, 1206, 9856, 194, 62, "Output"]
}, Open  ]],
Cell[51089, 1403, 347, 8, 43, "Input"],
Cell[51439, 1413, 673, 22, 71, "Input"],
Cell[CellGroupData[{
Cell[52137, 1439, 6250, 163, 584, "Input"],
Cell[58390, 1604, 21786, 389, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80213, 1998, 227, 4, 43, "Input"],
Cell[80443, 2004, 236, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80716, 2012, 8829, 231, 719, "Input"],
Cell[89548, 2245, 25300, 457, 206, "Output"]
}, Open  ]],
Cell[114863, 2705, 361, 9, 71, "Input"],
Cell[CellGroupData[{
Cell[115249, 2718, 4113, 115, 328, "Input"],
Cell[119365, 2835, 1517, 26, 92, "Output"]
}, Open  ]],
Cell[120897, 2864, 284, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[121206, 2875, 2488, 69, 179, "Input"],
Cell[123697, 2946, 36140, 632, 322, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159874, 3583, 2834, 81, 206, "Input"],
Cell[162711, 3666, 48585, 847, 322, "Output"]
}, Open  ]],
Cell[211311, 4516, 3988, 106, 260, "Input"],
Cell[215302, 4624, 372, 10, 71, "Input"],
Cell[215677, 4636, 811, 22, 71, "Input"],
Cell[CellGroupData[{
Cell[216513, 4662, 740, 18, 71, "Input"],
Cell[217256, 4682, 469202, 8452, 320, "Output"]
}, Open  ]],
Cell[686473, 13137, 383, 10, 71, "Input"],
Cell[686859, 13149, 3697, 106, 314, "Input"],
Cell[CellGroupData[{
Cell[690581, 13259, 1198, 30, 98, "Input"],
Cell[691782, 13291, 153750, 2913, 310, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[845569, 16209, 385, 10, 71, "Input"],
Cell[845957, 16221, 153, 2, 42, "Output"]
}, Open  ]],
Cell[846125, 16226, 161, 3, 43, "Input"],
Cell[CellGroupData[{
Cell[846311, 16233, 378, 7, 43, "Input"],
Cell[846692, 16242, 1537, 44, 143, "Output"]
}, Open  ]],
Cell[848244, 16289, 5378, 156, 265, "Input"],
Cell[CellGroupData[{
Cell[853647, 16449, 4707, 136, 294, "Input"],
Cell[858357, 16587, 41389, 787, 232, "Output"]
}, Open  ]],
Cell[899761, 17377, 378, 10, 71, "Input"],
Cell[CellGroupData[{
Cell[900164, 17391, 450, 13, 43, "Input"],
Cell[900617, 17406, 205, 5, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[900859, 17416, 153, 4, 43, "Input"],
Cell[901015, 17422, 432, 9, 35, "Message"],
Cell[901450, 17433, 295, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[901782, 17442, 6648, 198, 428, "Input"],
Cell[908433, 17642, 50406, 965, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[958876, 18612, 150, 3, 43, "Input"],
Cell[959029, 18617, 271, 4, 42, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/Solve.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    534107,      12041]
NotebookOptionsPosition[    529076,      11892]
NotebookOutlinePosition[    529455,      11909]
CellTagsIndexPosition[    529412,      11906]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.453887749042*^9, 3.453887759811*^9}}],

Cell[BoxData["\<\"D:\\\\Alex\\\\Dropbox\\\\atomistic\\\\02a.hqc.analysis\\\\\
fig\"\>"], "Output",
 CellChangeTimes->{
  3.480752578237*^9, 3.480753664936*^9, 3.480760258101*^9, 3.480762262725*^9, 
   3.4810001602*^9, 3.481000472586*^9, 3.532261541829*^9, 
   3.5347284780439997`*^9, {3.5424980323929996`*^9, 3.5424980379040003`*^9}, 
   3.5492022392874107`*^9, 3.549202651405982*^9, 3.5492383087045374`*^9, 
   3.549299042229086*^9, 3.5520692712897406`*^9, 3.5520693079368362`*^9, 
   3.552069402744259*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CacheDirectory", "=", "\"\<D:/Alex/offline/cache/\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5492021223247204`*^9, 3.549202190208603*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EvaluateHashed", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"oldfilename_String", ",", "filename_String"}], "}"}], ",", 
     "expr_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Off", "[", 
       RowBox[{"Get", "::", "\"\<noopen\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Get", "[", "filename", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"On", "[", 
       RowBox[{"Get", "::", "\"\<noopen\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"res", "===", "$Failed"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Off", "[", 
          RowBox[{"Get", "::", "\"\<noopen\>\""}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"Get", "[", "oldfilename", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"On", "[", 
          RowBox[{"Get", "::", "\"\<noopen\>\""}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"res", "===", "$Failed"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"res", "=", "expr"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Put", "[", 
             RowBox[{"res", ",", "filename"}], "]"}], ";"}], 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"RunThrough", "[", 
            RowBox[{
             RowBox[{
             "\"\<mv \>\"", "<>", "oldfilename", "<>", "\"\< \>\"", "<>", 
              "filename"}], ",", "\"\<\>\""}], "]"}]}], "\[IndentingNewLine]",
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EvaluateHashed", "[", 
    RowBox[{"filename_String", ",", "expr_"}], "]"}], ":=", 
   RowBox[{"EvaluateHashed", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"filename", ",", "filename"}], "}"}], ",", "expr"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"EvaluateHashed", ",", "HoldRest"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.404446808488*^9, 3.404446889788*^9}, {3.404447298708*^9,
   3.404447389605*^9}, {3.404449014826*^9, 3.404449040608*^9}, {
  3.404449201928*^9, 3.404449234712*^9}, {3.4044496266940002`*^9, 
  3.40444962691*^9}, {3.453894205729*^9, 3.453894229623*^9}, {
  3.466655178372887*^9, 3.4666551823888874`*^9}, {3.466655528569887*^9, 
  3.466655529135887*^9}, {3.4666591395468874`*^9, 3.466659143601887*^9}, {
  3.466660321787887*^9, 3.4666604098558874`*^9}, {3.466660448845887*^9, 
  3.4666604982848873`*^9}, {3.466660555481887*^9, 3.4666605593048873`*^9}, {
  3.4666618575288873`*^9, 3.466661876931887*^9}, {3.466661974224887*^9, 
  3.466661981088887*^9}, {3.4666620679478874`*^9, 3.4666620913308873`*^9}, {
  3.549202177753891*^9, 3.5492021778898983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Objects", " ", "Functionality"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ReplaceObjectVar", "[", 
     RowBox[{"obj_", ",", "var_", ",", "val_"}], "]"}], ":=", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{"FilterRules", "[", 
       RowBox[{"obj", ",", 
        RowBox[{"Except", "[", "var", "]"}]}], "]"}], ",", 
      RowBox[{"var", "\[Rule]", "val"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.447846794281*^9, 3.447846879521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MinPrecision", "=", "35"}], ";"}]], "Input",
 CellChangeTimes->{{3.4478493468450003`*^9, 3.447849346895*^9}, {
  3.447860379953*^9, 3.447860379988*^9}, {3.4514314038663826`*^9, 
  3.451431403921383*^9}, {3.451431487809383*^9, 3.451431512822383*^9}, {
  3.451431633084383*^9, 3.451431634362383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepAtoms", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nMain", "=", 
       RowBox[{"nMain", "/.", "Problem"}]}], ",", 
      RowBox[{"nCorner", "=", 
       RowBox[{"nCorner", "/.", "Problem"}]}]}], "}"}], ",", 
    RowBox[{"Union", "[", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "nCorner"}], "]"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"Round", "@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"nCorner", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "/.", "Problem"}], ")"}], "-", "nCorner"}], 
                 ")"}], " ", 
                RowBox[{"i", "/", 
                 RowBox[{"(", "nMain", ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nMain"}], "}"}]}], "]"}]}]}]}], "]"}], "+", 
        
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "/.", "Problem"}], ")"}], "-", "nCorner"}], ")"}], 
          "/", "2"}], "]"}]}], ",", 
       RowBox[{"(", 
        RowBox[{"n", "/.", "Problem"}], ")"}], ",", "1"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447654047524*^9, 3.447654093285*^9}, {
  3.4476541526289997`*^9, 3.4476541864449997`*^9}, {3.4476542618050003`*^9, 
  3.447654364284*^9}, {3.447713080458*^9, 3.447713141469*^9}, {
  3.447735538045*^9, 3.447735561021*^9}, {3.460177233252*^9, 
  3.460177240935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Generate", " ", "Initial", " ", "Guess"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GenerateInitialGuess", "[", "Problem_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/.", "Problem"}], ")"}], "===", "u"}], ",", 
     RowBox[{"Append", "[", 
      RowBox[{"Problem", ",", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EquilDist", "/.", "Problem"}], ")"}], " ", 
            RowBox[{"Table", "[", 
             RowBox[{"i", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"(", 
                 RowBox[{"n", "/.", "Problem"}], ")"}]}], "}"}]}], "]"}]}], 
           ",", "$MinPrecision"}], "]"}], "-", 
         RowBox[{"Round", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "/.", "Problem"}], ")"}], "/", "2"}], "]"}]}]}]}], 
      "]"}], ",", "Problem"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4477368030950003`*^9, 3.447736838826*^9}, {
  3.447736894334*^9, 3.4477370384049997`*^9}, {3.447840047552*^9, 
  3.447840063291*^9}, {3.447841955677*^9, 3.4478419590810003`*^9}, {
  3.4478492209230003`*^9, 3.447849225417*^9}, {3.447849362174*^9, 
  3.4478493623190002`*^9}, {3.447849541281*^9, 3.447849541513*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"RepAtoms", " ", "constraints"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RepAtomConstraints", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Constr", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}], "/.", "Problem"}]}], "]"}]}], ",",
        
       RowBox[{"CRHS", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", "/.", "Problem"}], "}"}]}], "]"}]}], ",", "RA", ",", 
       "extRA", ",", 
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", 
       RowBox[{"Period", "=", 
        RowBox[{
         RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
       RowBox[{"nMain", "=", 
        RowBox[{"nMain", "/.", "Problem"}]}], ",", 
       RowBox[{"nCorner", "=", 
        RowBox[{"nCorner", "/.", "Problem"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ";", 
      RowBox[{"extRA", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"RA", ",", 
         RowBox[{"n", "+", 
          RowBox[{"RA", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"indi", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Constr", "[", 
             RowBox[{"[", 
              RowBox[{"indi", ",", "indi"}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Constr", "[", 
             RowBox[{"[", 
              RowBox[{"indi", ",", "indi"}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Constr", "[", 
             RowBox[{"[", 
              RowBox[{"indi", ",", 
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "i"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", 
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"Constr", "[", 
             RowBox[{"[", 
              RowBox[{"indi", ",", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], 
                "]"}]}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", 
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"indi", "\[NotEqual]", "i"}], ",", 
             RowBox[{
              RowBox[{"CRHS", "[", 
               RowBox[{"[", "indi", "]"}], "]"}], "-=", 
              RowBox[{"Period", " ", 
               RowBox[{"Constr", "[", 
                RowBox[{"[", 
                 RowBox[{"indi", ",", 
                  RowBox[{"a", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"CRHS", "[", 
                 RowBox[{"[", "indi", "]"}], "]"}], "+=", 
                RowBox[{"Period", " ", 
                 RowBox[{"Constr", "[", 
                  RowBox[{"[", 
                   RowBox[{"indi", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], 
                    "]"}]}], "]"}], "]"}]}]}]}], "]"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Drop", "[", 
              RowBox[{"extRA", ",", 
               RowBox[{"-", "1"}]}], "]"}], ",", 
             RowBox[{"Drop", "[", 
              RowBox[{"extRA", ",", "1"}], "]"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], ";",
       
      RowBox[{"{", 
       RowBox[{"Constr", ",", "CRHS"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.447654379008*^9, 3.447654493093*^9}, {
   3.4476545437060003`*^9, 3.447654794618*^9}, {3.447654827422*^9, 
   3.4476548552349997`*^9}, {3.447654923219*^9, 3.4476549236689997`*^9}, {
   3.447655577958*^9, 3.447655672153*^9}, {3.447655702551*^9, 
   3.447655702701*^9}, {3.44765578087*^9, 3.447655783609*^9}, {
   3.447655871567*^9, 3.447655879966*^9}, {3.447655937406*^9, 
   3.4476559425220003`*^9}, {3.447655978734*^9, 3.4476559999370003`*^9}, {
   3.4477350516099997`*^9, 3.447735090436*^9}, {3.447735145174*^9, 
   3.447735218376*^9}, {3.447735326916*^9, 3.4477353535369997`*^9}, {
   3.447735579571*^9, 3.447735602974*^9}, 3.447840349862*^9, {
   3.4601970625360003`*^9, 3.460197075391*^9}, {3.46019898651*^9, 
   3.460199025693*^9}, {3.460199241818*^9, 3.460199247176*^9}, {
   3.460199341057*^9, 3.460199359398*^9}, {3.46020121759*^9, 
   3.4602012684*^9}, {3.46020146275*^9, 3.460201507017*^9}, {
   3.460269945282*^9, 3.460269959858*^9}, {3.460270421704*^9, 
   3.4602704340360003`*^9}, {3.460270498965*^9, 3.460270502238*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u1", "+", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{
            RowBox[{"j", "+", "1"}], ",", "2"}], "]"}], "l1"}], "+", 
         RowBox[{
          RowBox[{"Quotient", "[", 
           RowBox[{"j", ",", "2"}], "]"}], "l2"}]}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l1", "==", 
              RowBox[{"u2", "-", "u1"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"nn", "+", "1"}], ",", "2"}], "]"}], "l1"}], "+", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{"nn", ",", "2"}], "]"}], "l2"}]}], "\[Equal]", 
              RowBox[{"u3", "-", "u1"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l1", ",", "l2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.460197301256*^9, 3.460197389983*^9}, {3.460198538724*^9,
   3.4601985583190002`*^9}, {3.460198620553*^9, 3.460198628307*^9}, {
  3.460198711523*^9, 3.4601987595620003`*^9}, {3.46019897999*^9, 
  3.460199016625*^9}, {3.460269544723*^9, 3.4602695448380003`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"RepAtoms", " ", "constraints"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RepAtomConstraintsImproved", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Constr", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}], "/.", "Problem"}]}], "]"}]}], ",",
        
       RowBox[{"CRHS", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", "/.", "Problem"}], "}"}]}], "]"}]}], ",", "RA", ",", 
       "extRA", ",", 
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", 
       RowBox[{"Period", "=", 
        RowBox[{
         RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
       RowBox[{"nMain", "=", 
        RowBox[{"nMain", "/.", "Problem"}]}], ",", 
       RowBox[{"nCorner", "=", 
        RowBox[{"nCorner", "/.", "Problem"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ";", 
      RowBox[{"extRA", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"RA", ",", 
         RowBox[{"n", "+", 
          RowBox[{"RA", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"indi", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], ",", 
           RowBox[{"nn", "=", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "-", 
             RowBox[{"a", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
           RowBox[{"j", "=", 
            RowBox[{"i", "-", 
             RowBox[{"a", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Constr", "[", 
            RowBox[{"[", 
             RowBox[{"indi", ",", "indi"}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Constr", "[", 
            RowBox[{"[", 
             RowBox[{"indi", ",", 
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Quotient", "[", 
              RowBox[{"nn", ",", "2"}], "]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Quotient", "[", 
                   RowBox[{
                    RowBox[{"1", "+", "j"}], ",", "2"}], "]"}]}], ")"}]}], 
               " ", 
               RowBox[{"Quotient", "[", 
                RowBox[{"nn", ",", "2"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{"j", ",", "2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"1", "+", "nn"}], ",", "2"}], "]"}]}], ")"}]}]}], 
             ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Constr", "[", 
            RowBox[{"[", 
             RowBox[{"indi", ",", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], "]"}], "]"}], 
           "=", 
           RowBox[{
            RowBox[{"Quotient", "[", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", "2"}], "]"}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{"j", ",", "2"}], "]"}], " ", 
              RowBox[{"Quotient", "[", 
               RowBox[{
                RowBox[{"1", "+", "nn"}], ",", "2"}], "]"}]}], 
             RowBox[{"Quotient", "[", 
              RowBox[{"nn", ",", "2"}], "]"}]]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Constr", "[", 
            RowBox[{"[", 
             RowBox[{"indi", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], 
               "]"}]}], "]"}], "]"}], "=", 
           FractionBox[
            RowBox[{"Quotient", "[", 
             RowBox[{"j", ",", "2"}], "]"}], 
            RowBox[{"Quotient", "[", 
             RowBox[{"nn", ",", "2"}], "]"}]]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], "]"}]}],
             ",", 
            RowBox[{
             RowBox[{"CRHS", "[", 
              RowBox[{"[", "indi", "]"}], "]"}], "+=", 
             RowBox[{"Period", " ", 
              RowBox[{"Constr", "[", 
               RowBox[{"[", 
                RowBox[{"indi", ",", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "n", ",", "1"}], 
                  "]"}]}], "]"}], "]"}]}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[NotEqual]", 
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"CRHS", "[", 
              RowBox[{"[", "indi", "]"}], "]"}], "+=", 
             RowBox[{"Period", " ", 
              RowBox[{"Constr", "[", 
               RowBox[{"[", 
                RowBox[{"indi", ",", 
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], 
               "]"}]}]}]}], "]"}], ";", 
          RowBox[{"\[AliasDelimiter]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", "n", ",",
                     "1"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"CRHS", "[", 
                    RowBox[{"[", "indi", "]"}], "]"}], "+=", 
                    RowBox[{"Period", " ", 
                    RowBox[{"Constr", "[", 
                    RowBox[{"[", 
                    RowBox[{"indi", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", "n", ",",
                     "1"}], "]"}]}], "]"}], "]"}]}]}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Drop", "[", 
                    RowBox[{"extRA", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"extRA", ",", "1"}], "]"}]}], "}"}], "]"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], ",", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], ";", 
             RowBox[{"{", 
              RowBox[{"Constr", ",", "CRHS"}], "}"}]}], 
            "]"}]}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.447654379008*^9, 3.447654493093*^9}, {
   3.4476545437060003`*^9, 3.447654794618*^9}, {3.447654827422*^9, 
   3.4476548552349997`*^9}, {3.447654923219*^9, 3.4476549236689997`*^9}, {
   3.447655577958*^9, 3.447655672153*^9}, {3.447655702551*^9, 
   3.447655702701*^9}, {3.44765578087*^9, 3.447655783609*^9}, {
   3.447655871567*^9, 3.447655879966*^9}, {3.447655937406*^9, 
   3.4476559425220003`*^9}, {3.447655978734*^9, 3.4476559999370003`*^9}, {
   3.4477350516099997`*^9, 3.447735090436*^9}, {3.447735145174*^9, 
   3.447735218376*^9}, {3.447735326916*^9, 3.4477353535369997`*^9}, {
   3.447735579571*^9, 3.447735602974*^9}, 3.447840349862*^9, {
   3.4601970625360003`*^9, 3.460197075391*^9}, 3.460197113546*^9, {
   3.4601971693640003`*^9, 3.460197169882*^9}, {3.460197260752*^9, 
   3.460197262374*^9}, {3.4602695342349997`*^9, 3.460269536118*^9}, {
   3.460269936042*^9, 3.460269970042*^9}, {3.460270388756*^9, 
   3.460270391635*^9}, {3.46027042637*^9, 3.460270429837*^9}, {
   3.4602704954370003`*^9, 3.4602705045480003`*^9}, {3.460271327318*^9, 
   3.4602713275699997`*^9}, 3.4807525874049997`*^9},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"ReleaseHold", "[", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"u", "-", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"u", ",", 
            RowBox[{"-", "1"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "-", "n"}]}], "]"}]}], "]"}], "/.",
       
      RowBox[{"ProjectionSolveImproved", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "\[Rule]", "16"}], ",", 
         RowBox[{"nMain", "\[Rule]", "16"}], ",", 
         RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
         RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
         RowBox[{"Eps", "\[Rule]", 
          RowBox[{"10", "^", 
           RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.460270362006*^9, 3.4602703664379997`*^9}, {
  3.460270449275*^9, 3.460270468233*^9}, {3.4602705232320004`*^9, 
  3.460270532451*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateConstraints", "[", "Problem_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ConstraintsMatrix", "/.", "Problem"}], ")"}], "===", 
      "ConstraintsMatrix"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}], ")"}], "===", 
      "ConstraintsVector"}]}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"Problem", ",", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ConstraintsMatrix", ",", "ConstraintsVector"}], "}"}], 
        "\[Rule]", 
        RowBox[{"RepAtomConstraints", "[", "Problem", "]"}]}], "]"}]}], "]"}],
     ",", "Problem"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4478399356400003`*^9, 3.4478399775150003`*^9}, {
  3.4478400668459997`*^9, 3.4478400805*^9}, {3.4478401346*^9, 
  3.447840221865*^9}, {3.447840633434*^9, 3.447840634198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateConstraintsImproved", "[", "Problem_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ConstraintsMatrix", "/.", "Problem"}], ")"}], "===", 
      "ConstraintsMatrix"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}], ")"}], "===", 
      "ConstraintsVector"}]}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"Problem", ",", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ConstraintsMatrix", ",", "ConstraintsVector"}], "}"}], 
        "\[Rule]", 
        RowBox[{"RepAtomConstraintsImproved", "[", "Problem", "]"}]}], 
       "]"}]}], "]"}], ",", "Problem"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4602695107799997`*^9, 3.4602695138310003`*^9}, 
   3.4602695536940002`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplyCenterAtomConstraint", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"Problem", ",", 
          RowBox[{"ConstraintsMatrix", "\[Rule]", "c_"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", 
      RowBox[{"prob", "=", "Problem"}], ",", "m"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"Nearest", "[", 
        RowBox[{
         RowBox[{"RepAtoms", "[", "Problem", "]"}], ",", 
         RowBox[{"n", "/", "2"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prob", "[", 
       RowBox[{"[", 
        RowBox[{"pos", ",", "2", ",", "All", ",", "m"}], "]"}], "]"}], "=", 
      "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prob", "[", 
       RowBox[{"[", 
        RowBox[{"pos", ",", "2", ",", "m", ",", "m"}], "]"}], "]"}], "=", 
      RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", "prob"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447848171436*^9, 3.447848226738*^9}, {3.447848261949*^9,
   3.447848279012*^9}, {3.447848555916*^9, 3.447848557487*^9}, {
  3.46017885937*^9, 3.46017888683*^9}, {3.460179035792*^9, 
  3.460179058168*^9}, {3.4601807484119997`*^9, 3.460180750355*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ApplyCenterAtomConstraint", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pos", "=", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"Problem", ",", 
           RowBox[{"ConstraintsMatrix", "\[Rule]", "c_"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"posVec", "=", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"Problem", ",", 
           RowBox[{"ConstraintsVector", "\[Rule]", "_"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", 
       RowBox[{"RA", "=", 
        RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", 
       RowBox[{"prob", "=", "Problem"}], ",", "m", ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"Nearest", "[", 
         RowBox[{
          RowBox[{"RepAtoms", "[", "Problem", "]"}], ",", 
          RowBox[{"n", "/", "2"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{"ConstraintsMatrix", "/.", "Problem"}], ")"}]}], "+", 
        RowBox[{"Table", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prob", "[", 
        RowBox[{"[", 
         RowBox[{"pos", ",", "2", ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"-", "p"}], "/", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prob", "[", 
        RowBox[{"[", 
         RowBox[{"posVec", ",", "2", ",", "m"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ".", 
          RowBox[{"(", 
           RowBox[{"ConstraintsVector", "/.", "Problem"}], ")"}]}]}], "/", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prob", "[", 
        RowBox[{"[", 
         RowBox[{"posVec", ",", "2"}], "]"}], "]"}], "-=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"prob", "[", 
             RowBox[{"[", 
              RowBox[{"pos", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
              "n"}], "]"}]}], ")"}], ".", 
          RowBox[{"prob", "[", 
           RowBox[{"[", 
            RowBox[{"pos", ",", "2", ",", "All", ",", 
             RowBox[{"{", "m", "}"}]}], "]"}], "]"}]}], ")"}], ".", 
        RowBox[{"prob", "[", 
         RowBox[{"[", 
          RowBox[{"posVec", ",", "2", ",", 
           RowBox[{"{", "m", "}"}]}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"prob", "[", 
          RowBox[{"[", 
           RowBox[{"pos", ",", "2"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"prob", "[", 
              RowBox[{"[", 
               RowBox[{"pos", ",", "2", ",", "All", ",", "m"}], "]"}], "]"}], 
             "}"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"prob", "[", 
               RowBox[{"[", 
                RowBox[{"pos", ",", "2"}], "]"}], "]"}], "+", 
              RowBox[{"SparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
                "n"}], "]"}]}], ")"}]}], "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"prob", "[", 
            RowBox[{"[", 
             RowBox[{"pos", ",", "2", ",", "m"}], "]"}], "]"}], "}"}]}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prob", "[", 
        RowBox[{"[", 
         RowBox[{"pos", ",", "2"}], "]"}], "]"}], "-=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"prob", "[", 
             RowBox[{"[", 
              RowBox[{"pos", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
              "n"}], "]"}]}], ")"}], ".", 
          RowBox[{"prob", "[", 
           RowBox[{"[", 
            RowBox[{"pos", ",", "2", ",", "All", ",", 
             RowBox[{"{", "m", "}"}]}], "]"}], "]"}]}], ")"}], ".", 
        RowBox[{"prob", "[", 
         RowBox[{"[", 
          RowBox[{"pos", ",", "2", ",", 
           RowBox[{"{", "m", "}"}]}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "prob"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.46117004492*^9, 3.46117016284*^9}, {3.461170212972*^9, 
   3.4611702133789997`*^9}, {3.461170250267*^9, 3.461170321967*^9}, {
   3.4611706481219997`*^9, 3.461170693686*^9}, {3.461170767865*^9, 
   3.461170791248*^9}, {3.461170839686*^9, 3.46117086019*^9}, 
   3.46117090688*^9, {3.461170996366*^9, 3.461171061334*^9}, {
   3.461171127196*^9, 3.4611713134*^9}, {3.461171411843*^9, 
   3.461171448999*^9}, {3.461171501177*^9, 3.461171502366*^9}, {
   3.461171536751*^9, 3.461171536907*^9}, {3.4611715734370003`*^9, 
   3.461171578352*^9}, {3.461171613275*^9, 3.461171616568*^9}, {
   3.4611716964519997`*^9, 3.4611716965880003`*^9}, {3.461171741462*^9, 
   3.461171943726*^9}, {3.461171977356*^9, 3.4611720157679996`*^9}, {
   3.4611722152530003`*^9, 3.461172270881*^9}, {3.4611723110360003`*^9, 
   3.461172331514*^9}, {3.461172369416*^9, 3.461172430105*^9}, {
   3.461172473617*^9, 3.4611724824379997`*^9}, {3.461172540755*^9, 
   3.461172540775*^9}, {3.461172671349*^9, 3.4611727462019997`*^9}, {
   3.461172821998*^9, 3.461172849359*^9}, {3.461172918183*^9, 
   3.461172935736*^9}, {3.4611730064960003`*^9, 3.461173011422*^9}, {
   3.461173049719*^9, 3.4611731079969997`*^9}, {3.461173140276*^9, 
   3.461173172322*^9}, {3.461173212958*^9, 3.4611732174*^9}, {
   3.4611739227980003`*^9, 3.461173925415*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateAugmentedConstraints", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Constr", "=", 
       RowBox[{"ConstraintsMatrix", "/.", "Problem"}]}], ",", "tempCplusI", 
      ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"tempCplusI", "=", 
      RowBox[{"Constr", "+", 
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Band", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"FilterRules", "[", 
        RowBox[{"Problem", ",", 
         RowBox[{"Except", "[", 
          RowBox[{"CplusI", "|", "CplusIshort"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CplusI", "\[Rule]", "tempCplusI"}], ",", 
         RowBox[{"CplusIshort", "\[Rule]", 
          RowBox[{"tempCplusI", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", 
             RowBox[{"First", "/@", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"Normal", "@", 
                 RowBox[{"Diagonal", "[", "tempCplusI", "]"}]}], ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}]}], 
            "]"}], "]"}]}]}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.447841163642*^9, 3.447841451043*^9}, 
   3.4478415216029997`*^9, {3.447841614399*^9, 3.447841629363*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProjectionMatrix", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempmatr", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", 
     RowBox[{"tempmatr", "=", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}]}], "}"}], 
           "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"Potential", "[", 
              RowBox[{"i", ",", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",", 
               "n"}], "]"}], "''"}], "[", 
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"uExt", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}], ",", 
          RowBox[{"Evaluate", "@", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Union", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "Neighbours", "]"}]}], ",", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
            "}"}]}]}], "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"tempmatr", "-", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"Band", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], ")"}], "/@", "tempmatr"}]}], 
       "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4476418322060003`*^9, 3.447641841064*^9}, {
   3.447642000585*^9, 3.4476420343459997`*^9}, 3.447642082764*^9, {
   3.447642355875*^9, 3.447642442599*^9}, {3.447642479311*^9, 
   3.447642600991*^9}, {3.447642781583*^9, 3.447642787666*^9}, {
   3.4476430316289997`*^9, 3.447643079585*^9}, {3.447735480068*^9, 
   3.447735500017*^9}, {3.4477370755030003`*^9, 3.447737169449*^9}, 
   3.447842024396*^9, {3.451185272505*^9, 3.451185277635*^9}, 
   3.451191271633*^9, 3.451191309025*^9, {3.451433480587383*^9, 
   3.451433502099383*^9}, {3.460175437255*^9, 3.460175444184*^9}, {
   3.465100606102228*^9, 3.465100609733228*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProjectionVector", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{
            RowBox[{"Potential", "[", 
             RowBox[{"i", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",", 
              "n"}], "]"}], "'"}], "[", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"uExt", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"Evaluate", "@", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Union", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}], ",", 
              RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], "}"}]}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.447643181459*^9, 3.4476432631540003`*^9}, {
   3.447737216384*^9, 3.447737247698*^9}, 3.447842027752*^9, {
   3.451191353442*^9, 3.451191362198*^9}, {3.4514334819063826`*^9, 
   3.4514335046013827`*^9}, {3.460175476292*^9, 3.460175476836*^9}, {
   3.4651006143882284`*^9, 3.4651006144362283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProjectionIteration", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ematr", "=", 
       RowBox[{"ProjectionMatrix", "[", "Problem", "]"}]}], ",", 
      RowBox[{"CplusIshort", "=", 
       RowBox[{"CplusIshort", "/.", "Problem"}]}], ",", 
      RowBox[{"CRHS", "=", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}]}], ",", "uNew"}], "}"}],
     ",", 
    RowBox[{
     RowBox[{"uNew", "=", 
      RowBox[{
       RowBox[{"CplusIshort", ".", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", "Ematr", ".", 
           "CplusIshort"}], ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"ProjectionVector", "[", "Problem", "]"}]}], "-", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], "+", 
             RowBox[{"Ematr", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "/.", "Problem"}], ")"}], "-", "CRHS"}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", "CRHS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ReplaceObjectVar", "[", 
      RowBox[{"Problem", ",", "u", ",", "uNew"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.447644320947*^9, 3.44764433738*^9}, {
   3.4476560986800003`*^9, 3.4476560997530003`*^9}, {3.447737294308*^9, 
   3.4477372971070004`*^9}, {3.447841841223*^9, 3.447841889278*^9}, {
   3.447841924343*^9, 3.447841924957*^9}, {3.4478422415109997`*^9, 
   3.447842247367*^9}, {3.447842284599*^9, 3.447842286226*^9}, {
   3.447846889533*^9, 3.447846896788*^9}, {3.447847228104*^9, 
   3.4478472678859997`*^9}, {3.4478490520290003`*^9, 3.447849070317*^9}, 
   3.45142813137*^9, 3.4514282443059998`*^9, {3.4514298309463825`*^9, 
   3.451429862681383*^9}, {3.451430773275383*^9, 3.4514307734063826`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProjectionSolve", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<ProjectionSolve-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{"ProjectionIteration", ",", 
      RowBox[{"GenerateAugmentedConstraints", "@", 
       RowBox[{"ApplyCenterAtomConstraint", "@", 
        RowBox[{"GenerateConstraints", "@", 
         RowBox[{"GenerateInitialGuess", "@", "Problem"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "/.", "#1"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"u", "/.", "#2"}], ")"}]}], "]"}]}], "\[GreaterEqual]", 
        RowBox[{"(", 
         RowBox[{"Eps", "/.", "#1"}], ")"}]}], "&"}], ",", "2"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447847591751*^9, 3.447847608781*^9}, {
   3.4478481007860003`*^9, 3.44784810123*^9}, {3.447848149582*^9, 
   3.447848161914*^9}, {3.447848367716*^9, 3.447848468877*^9}, {
   3.44784850287*^9, 3.4478485036*^9}, {3.453894662177*^9, 
   3.453894697041*^9}, {3.453894736914*^9, 3.453894743968*^9}, 
   3.4538948673*^9, 3.453894945211*^9, {3.453895104146*^9, 
   3.453895118204*^9}, {3.4538955480480003`*^9, 3.4538955536549997`*^9}, {
   3.4605539706429996`*^9, 3.46055398338*^9}, {3.4611539998719997`*^9, 
   3.461154094488*^9}, {3.461211290051483*^9, 3.4612112994374833`*^9}, {
   3.4652070353812976`*^9, 3.4652070589072976`*^9}, 3.4652071896762977`*^9, {
   3.466657205556887*^9, 3.466657221144887*^9}, 3.4666590489218874`*^9, 
   3.466662216413887*^9, 3.4666622903048873`*^9, {3.5492022013012376`*^9, 
   3.5492022048014383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProjectionSolveImproved", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{
    "CacheDirectory", "<>", "\"\<ProjectionSolveImproved-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{"ProjectionIteration", ",", 
      RowBox[{"GenerateAugmentedConstraints", "@", 
       RowBox[{"ApplyCenterAtomConstraint", "@", 
        RowBox[{"GenerateConstraintsImproved", "@", 
         RowBox[{"GenerateInitialGuess", "@", "Problem"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "/.", "#1"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"u", "/.", "#2"}], ")"}]}], "]"}]}], "\[GreaterEqual]", 
        RowBox[{"(", 
         RowBox[{"Eps", "/.", "#1"}], ")"}]}], "&"}], ",", "2"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447847591751*^9, 3.447847608781*^9}, {
   3.4478481007860003`*^9, 3.44784810123*^9}, {3.447848149582*^9, 
   3.447848161914*^9}, {3.447848367716*^9, 3.447848468877*^9}, {
   3.44784850287*^9, 3.4478485036*^9}, {3.453894662177*^9, 
   3.453894697041*^9}, {3.453894736914*^9, 3.453894743968*^9}, 
   3.4538948673*^9, 3.453894945211*^9, {3.453895104146*^9, 
   3.453895118204*^9}, {3.4538955480480003`*^9, 3.4538955536549997`*^9}, {
   3.460269572979*^9, 3.46026958329*^9}, 3.460269662178*^9, {
   3.460554118443*^9, 3.460554118574*^9}, {3.461154269613*^9, 
   3.461154272835*^9}, 3.4612113078114834`*^9, 3.4666572068048873`*^9, 
   3.466662217036887*^9, 3.466662290474887*^9, {3.5492022082936373`*^9, 
   3.5492022090806828`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ExternalForce", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", "m"}], "}"}], ",", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Round", "[", 
        RowBox[{"n", "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "-", 
          RowBox[{"UnitVector", "[", 
           RowBox[{"n", ",", 
            RowBox[{"m", "+", "1"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Pi]", " ", 
              RowBox[{"i", "/", "n"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "/", "n"}]}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.460175971241*^9, 3.460175992383*^9}, {
  3.4601764088310003`*^9, 3.460176466916*^9}, {3.460176518708*^9, 
  3.460176536436*^9}, {3.460177427283*^9, 3.4601774273970003`*^9}, {
  3.4601779500369997`*^9, 3.460177950142*^9}, {3.46055376146*^9, 
  3.4605537619309998`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"MicroSolve", "[", 
   RowBox[{"i_", ",", "j_", ",", "n_", ",", "\[Delta]u_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "n", ",", "\[Delta]u"}], "}"}], "]"}], 
     ";"}], "*)"}], 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"D", "[", 
               RowBox[{"#", ",", "x", ",", "du"}], "]"}]}], "/", 
             RowBox[{"D", "[", 
              RowBox[{"#", ",", "x", ",", "x"}], "]"}]}], "&"}], "@", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Potential", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
               RowBox[{"x", "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"k", " ", "du"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "x"}]}], 
                 ")"}]}], "]"}], "+", 
              RowBox[{
               RowBox[{"Potential", "[", 
                RowBox[{
                 RowBox[{"i", "+", "j"}], ",", 
                 RowBox[{"i", "+", "j", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"du", "-", "x"}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"k", "+", "1"}], ")"}], " ", "du"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "1"}], ")"}]}], " ", "x"}]}], ")"}]}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}], ")"}], "/.",
          
         RowBox[{"{", 
          RowBox[{"du", "\[Rule]", "\[Delta]u"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "x"}], "]"}], "3"]]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "du", ",", "du"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"D", "[", 
                  RowBox[{"#", ",", "x", ",", "x"}], "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "du"}], "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "x"}], "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "x", ",", "du"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"D", "[", 
                  RowBox[{"#", ",", "x", ",", "du"}], "]"}], "2"], " ", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "x", ",", "x", ",", "x"}], "]"}]}]}], 
              ")"}]}], "&"}], "@", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Potential", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
               RowBox[{"x", "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"k", " ", "du"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "x"}]}], 
                 ")"}]}], "]"}], "+", 
              RowBox[{
               RowBox[{"Potential", "[", 
                RowBox[{
                 RowBox[{"i", "+", "j"}], ",", 
                 RowBox[{"i", "+", "j", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"du", "-", "x"}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"k", "+", "1"}], ")"}], " ", "du"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "1"}], ")"}]}], " ", "x"}]}], ")"}]}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}], ")"}], "/.",
          
         RowBox[{"{", 
          RowBox[{"du", "\[Rule]", "\[Delta]u"}], "}"}]}]}], "}"}], "/.", 
      RowBox[{"Last", "@", 
       RowBox[{"FindMinimum", "[", 
        RowBox[{
         RowBox[{"Evaluate", "@", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Potential", "[", 
               RowBox[{"i", ",", 
                RowBox[{"i", "+", 
                 RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
              RowBox[{"x", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", " ", "\[Delta]u"}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "x"}]}], 
                ")"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"Potential", "[", 
               RowBox[{
                RowBox[{"i", "+", "j"}], ",", 
                RowBox[{"i", "+", "j", "+", 
                 RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Delta]u", "-", "x"}], ")"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "+", "1"}], ")"}], " ", "\[Delta]u"}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"k", "+", "1"}], ")"}]}], " ", "x"}]}], ")"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"123", "/", "126544"}]}], "}"}], ",", 
         RowBox[{"Method", "\[Rule]", "\"\<Newton\>\""}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "$MinPrecision"}]}], 
        "]"}]}]}], ",", "$MinPrecision"}], "]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.46055775421*^9, 3.4605577743190002`*^9}, {
   3.460557804591*^9, 3.460557805326*^9}, {3.460558250578*^9, 
   3.460558366828*^9}, {3.460558751885*^9, 3.46055875621*^9}, {
   3.46055879266*^9, 3.460558946023*^9}, {3.4605590072209997`*^9, 
   3.460559008736*^9}, {3.46055909002*^9, 3.460559131264*^9}, {
   3.460559204762*^9, 3.460559249347*^9}, {3.460721472288*^9, 
   3.460721484525*^9}, {3.460721638304*^9, 3.4607216395620003`*^9}, {
   3.4608036871840224`*^9, 3.4608036893540225`*^9}, {3.4608176409710226`*^9, 
   3.4608176588410225`*^9}, {3.4608179328200226`*^9, 3.4608179378910227`*^9}, 
   3.4608180144150224`*^9, {3.460818116109022*^9, 3.460818135746022*^9}, {
   3.4611513028129997`*^9, 3.461151423447*^9}, {3.4611515326*^9, 
   3.461151536488*^9}, {3.461151578542*^9, 3.461151578612*^9}, {
   3.4611517259370003`*^9, 3.46115172723*^9}, {3.4611518105179996`*^9, 
   3.461151811917*^9}, {3.4611519014189997`*^9, 3.461151919368*^9}, {
   3.461151954519*^9, 3.461151960899*^9}, {3.461152099059*^9, 
   3.461152265807*^9}, {3.4612109974364834`*^9, 3.4612109981534834`*^9}, {
   3.4651006535792284`*^9, 3.4651006782752285`*^9}, {3.465269308115943*^9, 
   3.46526931213822*^9}, 3.465269550422308*^9, {3.465269659533073*^9, 
   3.465269669694195*^9}, {3.4652700122251997`*^9, 3.465270017656699*^9}, {
   3.465270286450821*^9, 3.465270289419415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"i", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", 
             RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
        "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "[", "i", "]"}], "-", 
            RowBox[{"uExt", "[", 
             RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"microshift", "[", 
          RowBox[{"j", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uExt", "[", 
              RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "-", 
             RowBox[{"u", "[", "i", "]"}]}], ")"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
          RowBox[{"microshift", "[", 
           RowBox[{"j", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"uExt", "[", 
               RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "-", 
              RowBox[{"u", "[", "i", "]"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
       
       RowBox[{"u", "[", "i", "]"}], ",", 
       RowBox[{"uExt", "[", 
        RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j", "\[Element]", "Integers"}], ",", 
      RowBox[{
       RowBox[{"j", "^", "2"}], "\[Equal]", "1"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"microshift", "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "1", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"microshift", "'"}], "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "2", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"microshift", "''"}], "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "3", "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.461152626977*^9, 3.461152706115*^9}, {3.461152909101*^9,
   3.4611529234560003`*^9}, {3.461153033858*^9, 3.461153133979*^9}, {
  3.461165636184*^9, 3.461165684682*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
   RowBox[{"microshift", "[", "3", "]"}], " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"P", "[", 
      RowBox[{"i", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "+", 
          RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
     "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
      RowBox[{"microshift", "[", "1", "]"}]}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", "[", "i", "]"}], "-", 
        RowBox[{"uExt", "[", 
         RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}]}], "]"}]}], "+", 
  
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "j", " ", 
       RowBox[{"microshift", "[", "2", "]"}]}]}], ")"}], "2"], " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"P", "[", 
      RowBox[{"i", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "+", 
          RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
     "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
      RowBox[{"microshift", "[", "1", "]"}]}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", "[", "i", "]"}], "-", 
        RowBox[{"uExt", "[", 
         RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.480753666524*^9, 3.480760269649*^9, 3.480762264189*^9, 
  3.481000163067*^9, 3.481000473958*^9, 3.5492022439256754`*^9, 
  3.549202654881181*^9, 3.5492383164539804`*^9, 3.549299046782346*^9, 
  3.552069272289798*^9, 3.5520693087018805`*^9, 3.5520694035343046`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MicroSolveLinearized", "[", 
   RowBox[{"i_", ",", "j_", ",", "n_", ",", "\[Delta]u_", ",", "x0_"}], "]"}],
   ":=", 
  RowBox[{"(", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "n", ",", "\[Delta]u"}], "}"}], "]"}], 
     ";"}], "*)"}], 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x0", "+", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"i", "+", 
                   RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", "x0", "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "k"], " ", "x0"}]}], "]"}], "-",
               
              RowBox[{
               SuperscriptBox[
                RowBox[{"Potential", "[", 
                 RowBox[{
                  RowBox[{"i", "+", "j"}], ",", 
                  RowBox[{"i", "+", "j", "+", 
                   RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "x0"}]}], 
               "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}], "/", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"i", "+", 
                   RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
                "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", "x0", "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "k"], " ", "x0"}]}], "]"}], "+",
               
              RowBox[{
               SuperscriptBox[
                RowBox[{"Potential", "[", 
                 RowBox[{
                  RowBox[{"i", "+", "j"}], ",", 
                  RowBox[{"i", "+", "j", "+", 
                   RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
                "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "x0"}]}], 
               "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Potential", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
               "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", "x0", "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "k"], " ", "x0"}]}], "]"}], "-", 
             
             RowBox[{
              SuperscriptBox[
               RowBox[{"Potential", "[", 
                RowBox[{
                 RowBox[{"i", "+", "j"}], ",", 
                 RowBox[{"i", "+", "j", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
               "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "x0"}]}], 
              "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Potential", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
               "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", "x0", "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "k"], " ", "x0"}]}], "]"}], "+", 
             
             RowBox[{
              SuperscriptBox[
               RowBox[{"Potential", "[", 
                RowBox[{
                 RowBox[{"i", "+", "j"}], ",", 
                 RowBox[{"i", "+", "j", "+", 
                  RowBox[{"j", " ", "k"}]}], ",", "n"}], "]"}], 
               "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Delta]u"}], " ", "k"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "x0"}]}], 
              "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}], ",", "0"}], 
      "}"}], ",", "$MinPrecision"}], "]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.46055775421*^9, 3.4605577743190002`*^9}, {
   3.460557804591*^9, 3.460557805326*^9}, {3.460558250578*^9, 
   3.460558366828*^9}, {3.460558751885*^9, 3.46055875621*^9}, {
   3.46055879266*^9, 3.460558946023*^9}, {3.4605590072209997`*^9, 
   3.460559008736*^9}, {3.46055909002*^9, 3.460559131264*^9}, {
   3.460559204762*^9, 3.460559249347*^9}, {3.460721472288*^9, 
   3.460721484525*^9}, {3.460721638304*^9, 3.4607216395620003`*^9}, {
   3.4608036871840224`*^9, 3.4608036893540225`*^9}, {3.4608176409710226`*^9, 
   3.4608176588410225`*^9}, {3.4608179328200226`*^9, 3.4608179378910227`*^9}, 
   3.4608180144150224`*^9, {3.460818116109022*^9, 3.460818135746022*^9}, {
   3.4611513028129997`*^9, 3.461151423447*^9}, {3.4611515326*^9, 
   3.461151536488*^9}, {3.461151578542*^9, 3.461151578612*^9}, {
   3.4611517259370003`*^9, 3.46115172723*^9}, {3.4611518105179996`*^9, 
   3.461151811917*^9}, {3.4611519014189997`*^9, 3.461151919368*^9}, {
   3.461151954519*^9, 3.461151960899*^9}, {3.461152099059*^9, 
   3.461152265807*^9}, {3.4612109974364834`*^9, 3.4612109981534834`*^9}, {
   3.4651006535792284`*^9, 3.4651006782752285`*^9}, {3.465269308115943*^9, 
   3.46526931213822*^9}, 3.465269550422308*^9, {3.465269659533073*^9, 
   3.465269669694195*^9}, {3.4652700122251997`*^9, 3.465270017656699*^9}, {
   3.465270286450821*^9, 3.465270289419415*^9}, {3.465793613879673*^9, 
   3.465793625040407*^9}, {3.465793937497904*^9, 3.4657940923119183`*^9}, {
   3.46579412892913*^9, 3.465794182181458*^9}, {3.465794229883238*^9, 
   3.465794250590501*^9}, 3.4657944955653477`*^9, {3.465798958543363*^9, 
   3.4657989621860437`*^9}, 3.4663111510557947`*^9, {3.466311185197413*^9, 
   3.466311185635144*^9}, 3.4663122231538973`*^9, {3.466313970424838*^9, 
   3.466313976603362*^9}, {3.46631401443941*^9, 3.466314029562036*^9}, {
   3.4663143327751083`*^9, 3.466314338320421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCMatrix", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempmatr", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"0", " ", 
          RowBox[{"MicroSolve", "[", 
           RowBox[{
            RowBox[{"RA", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
            RowBox[{
             RowBox[{"uExt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"RA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", 
                "Neighbours"}], "]"}], "]"}], "-", 
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
        ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"False", 
            RowBox[{"(*", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
            RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"microshift", "=", 
                RowBox[{"microshifts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", "3"}], ")"}], "/", "2"}], ",", "i"}], 
                  "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}]}], 
                 "}"}], "\[Rule]", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"k", "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}]}], ",", 
              
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tempmatr", "+", 
         RowBox[{"Transpose", "[", "tempmatr", "]"}]}], ")"}], "/", "2"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "-", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"Band", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], ")"}], "/@", "tempmatr"}]}], 
       "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466491049255*^9, 3.466491051979*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCMatrix", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempmatr", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"MicroSolve", "[", 
          RowBox[{
           RowBox[{"RA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
           RowBox[{
            RowBox[{"uExt", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", "Neighbours"}],
               "]"}], "]"}], "-", 
            RowBox[{"u", "[", 
             RowBox[{"[", 
              RowBox[{"RA", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}], ";",
         
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"False", 
            RowBox[{"(*", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
            RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"microshift", "=", 
                RowBox[{"microshifts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", "3"}], ")"}], "/", "2"}], ",", "i"}], 
                  "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}]}], 
                 "}"}], "\[Rule]", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"k", "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}]}], ",", 
              
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tempmatr", "+", 
         RowBox[{"Transpose", "[", "tempmatr", "]"}]}], ")"}], "/", "2"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "-", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"Band", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], ")"}], "/@", "tempmatr"}]}], 
       "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.460555907074*^9, 3.460555916619*^9}, 
   3.4605560823859997`*^9, {3.4605574890220003`*^9, 3.460557507086*^9}, 
   3.460557547407*^9, {3.460720472837*^9, 3.4607205002539997`*^9}, 
   3.460720632834*^9, {3.460720834501*^9, 3.460720862974*^9}, {
   3.460721181302*^9, 3.4607211838120003`*^9}, 3.460721442646*^9, {
   3.460722842784*^9, 3.460722866337*^9}, {3.460723875855*^9, 
   3.460723877671*^9}, 3.460727058769*^9, {3.4607793900540223`*^9, 
   3.4607794484880223`*^9}, {3.4607794969210224`*^9, 
   3.4607796865040226`*^9}, {3.460779757062022*^9, 3.4607798874590225`*^9}, {
   3.4607799355720224`*^9, 3.4607799357500224`*^9}, {3.460780025689022*^9, 
   3.4607800827990227`*^9}, {3.4607802386840224`*^9, 
   3.4607802714150224`*^9}, {3.4607803067110224`*^9, 
   3.4607803408670225`*^9}, {3.4607804382920227`*^9, 3.460780455352022*^9}, {
   3.4607812396100225`*^9, 3.4607812422500224`*^9}, {3.461152950539*^9, 
   3.461152971776*^9}, {3.461153015793*^9, 3.4611530159189997`*^9}, {
   3.461153141841*^9, 3.461153228615*^9}, {3.461153421314*^9, 
   3.461153422539*^9}, {3.461153702484*^9, 3.461153702766*^9}, 
   3.4611650849379997`*^9, {3.4651006818112283`*^9, 3.465100684187228*^9}, 
   3.465100727062228*^9, {3.465270157917261*^9, 3.465270165999125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCLMatrix", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempmatr", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"MicroSolveLinearized", "[", 
          RowBox[{
           RowBox[{"RA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
           RowBox[{
            RowBox[{"uExt", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", "Neighbours"}],
               "]"}], "]"}], "-", 
            RowBox[{"u", "[", 
             RowBox[{"[", 
              RowBox[{"RA", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Lastmicroshift", "/.", "Problem"}], ")"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"False", 
            RowBox[{"(*", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
            RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"microshift", "=", 
                RowBox[{"microshifts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", "3"}], ")"}], "/", "2"}], ",", "i"}], 
                  "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}]}], 
                 "}"}], "\[Rule]", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"k", "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}], 
                    ",", "n"}], "]"}], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                    "]"}]}], ")"}]}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "Neighbours"}], "}"}]}], "]"}]}]}], ",", 
              
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tempmatr", "+", 
         RowBox[{"Transpose", "[", "tempmatr", "]"}]}], ")"}], "/", "2"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"tempmatr", "-", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"Band", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Plus", "@@", "#"}], "&"}], ")"}], "/@", "tempmatr"}]}], 
       "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466311254555888*^9, 3.466311264622332*^9}, {
  3.4663113177741613`*^9, 3.4663113206507483`*^9}, {3.466311844523615*^9, 
  3.4663118448417177`*^9}, {3.466311913884224*^9, 3.4663119166727877`*^9}, {
  3.466314159255414*^9, 3.46631416442286*^9}, {3.4663143693280067`*^9, 
  3.4663143697072477`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"i", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", 
            RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "[", "i", "]"}], "-", 
           RowBox[{"uExt", "[", 
            RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}]}], ")"}]}], "+",
         
        RowBox[{"microshift", "[", 
         RowBox[{"j", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"uExt", "[", 
             RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "-", 
            RowBox[{"u", "[", "i", "]"}]}], ")"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
         RowBox[{"microshift", "[", 
          RowBox[{"j", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uExt", "[", 
              RowBox[{"i", "+", "j", "+", "Neighbours"}], "]"}], "-", 
             RowBox[{"u", "[", "i", "]"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"u", "[", "i", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", "\[Element]", "Integers"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"microshift", "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "1", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"microshift", "'"}], "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "2", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"microshift", "''"}], "[", 
      RowBox[{"j", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "i", "]"}]}], "+", 
         RowBox[{"uExt", "[", 
          RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}], "]"}], 
     "\[Rule]", 
     RowBox[{"microshift", "[", "3", "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.461153329799*^9, 3.461153356988*^9}, {3.461165768398*^9,
   3.461165781457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"k", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", "j", " ", 
     RowBox[{"microshift", "[", "2", "]"}]}]}], ")"}], " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"P", "[", 
     RowBox[{"i", ",", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"i", "+", 
         RowBox[{"j", " ", "k"}]}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
    "\[Prime]",
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "k"]}], ")"}]}], " ", 
     RowBox[{"microshift", "[", "1", "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], "-", 
       RowBox[{"uExt", "[", 
        RowBox[{"3", "+", "i", "+", "j"}], "]"}]}], ")"}]}]}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.480753666807*^9, 3.480760270579*^9, 3.480762264448*^9, 
  3.481000163375*^9, 3.4810004742209997`*^9, 3.5424980520699997`*^9, 
  3.5492022441746902`*^9, 3.5492026620615916`*^9, 3.5492383166769934`*^9, 
  3.549299047165368*^9, 3.552069272453807*^9, 3.5520693088298874`*^9, 
  3.5520694036583114`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCVector", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempvec", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", 
     RowBox[{"tempvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"0", " ", 
          RowBox[{"MicroSolve", "[", 
           RowBox[{
            RowBox[{"RA", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
            RowBox[{
             RowBox[{"uExt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"RA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", 
                "Neighbours"}], "]"}], "]"}], "-", 
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
        ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{"False", 
         RowBox[{"(*", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"microshift", "=", 
             RowBox[{"microshifts", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", "jsign"}], ")"}], "/", "2"}], ",", "i"}], 
               "]"}], "]"}]}], ";", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";", 
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], ",", "n", ",", "1"}], 
                   "]"}], "]"}], "]"}], "+=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";"}], ",", 
              RowBox[{"Evaluate", "@", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{"jsign", " ", 
                   RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
                "}"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jsign", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "tempvec"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.4605559237530003`*^9, 3.46055592476*^9}, {
   3.460557603758*^9, 3.460557607307*^9}, 3.460720881276*^9, {
   3.460720930176*^9, 3.4607209363719997`*^9}, {3.460720971219*^9, 
   3.460721022538*^9}, 3.460721628784*^9, {3.4607222000769997`*^9, 
   3.4607222068640003`*^9}, {3.460722273517*^9, 3.4607223616730003`*^9}, {
   3.46072287301*^9, 3.460722883093*^9}, {3.460723886395*^9, 
   3.460723887795*^9}, {3.460727051053*^9, 3.460727052167*^9}, {
   3.4607812641330223`*^9, 3.4607813514010224`*^9}, {3.461153374976*^9, 
   3.461153394204*^9}, {3.461153437118*^9, 3.461153459814*^9}, {
   3.461153514323*^9, 3.461153558526*^9}, {3.461153631034*^9, 
   3.461153636965*^9}, {3.461164468248*^9, 3.4611644736949997`*^9}, {
   3.461165166722*^9, 3.4611651720889997`*^9}, {3.461165435137*^9, 
   3.461165441843*^9}, {3.461165544481*^9, 3.4611655485439997`*^9}, {
   3.4611681201280003`*^9, 3.461168127035*^9}, {3.46116832027*^9, 
   3.461168330788*^9}, {3.4611684501949997`*^9, 3.461168462066*^9}, {
   3.461168496197*^9, 3.461168500225*^9}, {3.461168651741*^9, 
   3.461168656561*^9}, {3.461168772468*^9, 3.461168798942*^9}, {
   3.461168841675*^9, 3.461168851875*^9}, {3.461168884949*^9, 
   3.4611689032130003`*^9}, {3.461169125264*^9, 3.461169146576*^9}, {
   3.46116926038*^9, 3.46116926281*^9}, {3.4612058076689997`*^9, 
   3.461205809467*^9}, {3.461206094665*^9, 3.461206097067*^9}, {
   3.4612061999049997`*^9, 3.46120620005*^9}, {3.4612065149230003`*^9, 
   3.4612065166549997`*^9}, {3.461207111224*^9, 3.461207111359*^9}, {
   3.4612318001914835`*^9, 3.461231818454483*^9}, {3.465100690955228*^9, 
   3.465100695299228*^9}, {3.4651007308112283`*^9, 3.465100732427228*^9}, {
   3.465270170099766*^9, 3.4652701743992157`*^9}, {3.466491029225*^9, 
   3.4664910390959997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCVector", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempvec", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", 
     RowBox[{"tempvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"MicroSolve", "[", 
          RowBox[{
           RowBox[{"RA", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
           RowBox[{
            RowBox[{"uExt", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", "Neighbours"}],
               "]"}], "]"}], "-", 
            RowBox[{"u", "[", 
             RowBox[{"[", 
              RowBox[{"RA", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}], ";",
         
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{"False", 
         RowBox[{"(*", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"microshift", "=", 
             RowBox[{"microshifts", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", "jsign"}], ")"}], "/", "2"}], ",", "i"}], 
               "]"}], "]"}]}], ";", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";", 
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], ",", "n", ",", "1"}], 
                   "]"}], "]"}], "]"}], "+=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";"}], ",", 
              RowBox[{"Evaluate", "@", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{"jsign", " ", 
                   RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
                "}"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jsign", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "tempvec"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.4605559237530003`*^9, 3.46055592476*^9}, {
   3.460557603758*^9, 3.460557607307*^9}, 3.460720881276*^9, {
   3.460720930176*^9, 3.4607209363719997`*^9}, {3.460720971219*^9, 
   3.460721022538*^9}, 3.460721628784*^9, {3.4607222000769997`*^9, 
   3.4607222068640003`*^9}, {3.460722273517*^9, 3.4607223616730003`*^9}, {
   3.46072287301*^9, 3.460722883093*^9}, {3.460723886395*^9, 
   3.460723887795*^9}, {3.460727051053*^9, 3.460727052167*^9}, {
   3.4607812641330223`*^9, 3.4607813514010224`*^9}, {3.461153374976*^9, 
   3.461153394204*^9}, {3.461153437118*^9, 3.461153459814*^9}, {
   3.461153514323*^9, 3.461153558526*^9}, {3.461153631034*^9, 
   3.461153636965*^9}, {3.461164468248*^9, 3.4611644736949997`*^9}, {
   3.461165166722*^9, 3.4611651720889997`*^9}, {3.461165435137*^9, 
   3.461165441843*^9}, {3.461165544481*^9, 3.4611655485439997`*^9}, {
   3.4611681201280003`*^9, 3.461168127035*^9}, {3.46116832027*^9, 
   3.461168330788*^9}, {3.4611684501949997`*^9, 3.461168462066*^9}, {
   3.461168496197*^9, 3.461168500225*^9}, {3.461168651741*^9, 
   3.461168656561*^9}, {3.461168772468*^9, 3.461168798942*^9}, {
   3.461168841675*^9, 3.461168851875*^9}, {3.461168884949*^9, 
   3.4611689032130003`*^9}, {3.461169125264*^9, 3.461169146576*^9}, {
   3.46116926038*^9, 3.46116926281*^9}, {3.4612058076689997`*^9, 
   3.461205809467*^9}, {3.461206094665*^9, 3.461206097067*^9}, {
   3.4612061999049997`*^9, 3.46120620005*^9}, {3.4612065149230003`*^9, 
   3.4612065166549997`*^9}, {3.461207111224*^9, 3.461207111359*^9}, {
   3.4612318001914835`*^9, 3.461231818454483*^9}, {3.465100690955228*^9, 
   3.465100695299228*^9}, {3.4651007308112283`*^9, 3.465100732427228*^9}, {
   3.465270170099766*^9, 3.4652701743992157`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCLVector", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempvec", ",", 
      RowBox[{"n", "=", 
       RowBox[{"n", "/.", "Problem"}]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
      RowBox[{"Period", "=", 
       RowBox[{
        RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
      RowBox[{"RA", "=", 
       RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
      "microshift", ",", "microshifts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RAext", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"RA", ",", 
        RowBox[{
         RowBox[{"RA", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
     RowBox[{"uExt", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"-", 
            RowBox[{"Reverse", "@", 
             RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], "-",
          "Period"}], ",", "u", ",", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
         "Period"}]}], "]"}]}], ";", 
     RowBox[{"tempvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"microshifts", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "0"}], ",", 
        RowBox[{"u", " ", "0"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"microshift", "=", 
         RowBox[{"microshift", "=", 
          RowBox[{"MicroSolveLinearized", "[", 
           RowBox[{
            RowBox[{"RA", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
            RowBox[{
             RowBox[{"uExt", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"RA", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", 
                "Neighbours"}], "]"}], "]"}], "-", 
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"RA", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Lastmicroshift", "/.", "Problem"}], ")"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"microshifts", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], "]"}], "=", 
           
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", 
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
            "microshift"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"RAext", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
            RowBox[{"RAext", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{"False", 
         RowBox[{"(*", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"RA", ",", "i"}], "]"}], "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Throw", "[", "\"\<False is true\>\"", "]"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"microshift", "=", 
             RowBox[{"microshifts", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", "jsign"}], ")"}], "/", "2"}], ",", "i"}], 
               "]"}], "]"}]}], ";", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";", 
               RowBox[{
                RowBox[{"tempvec", "[", 
                 RowBox[{"[", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], ",", "n", ",", "1"}], 
                   "]"}], "]"}], "]"}], "+=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "j", "]"}], "+", 
                   RowBox[{"jsign", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Potential", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                     "n"}], "]"}], "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"Abs", "[", "j", "]"}]]}], ")"}]}], " ", 
                    RowBox[{"microshift", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Abs", "[", "j", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"uExt", "[", 
                    RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}]}], "]"}], "]"}]}], 
                    ")"}]}]}], "]"}], "/", "2"}]}]}], ";"}], ",", 
              RowBox[{"Evaluate", "@", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Union", "[", 
                  RowBox[{"jsign", " ", 
                   RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
                "}"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jsign", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "tempvec"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.4605559237530003`*^9, 3.46055592476*^9}, {
   3.460557603758*^9, 3.460557607307*^9}, 3.460720881276*^9, {
   3.460720930176*^9, 3.4607209363719997`*^9}, {3.460720971219*^9, 
   3.460721022538*^9}, 3.460721628784*^9, {3.4607222000769997`*^9, 
   3.4607222068640003`*^9}, {3.460722273517*^9, 3.4607223616730003`*^9}, {
   3.46072287301*^9, 3.460722883093*^9}, {3.460723886395*^9, 
   3.460723887795*^9}, {3.460727051053*^9, 3.460727052167*^9}, {
   3.4607812641330223`*^9, 3.4607813514010224`*^9}, {3.461153374976*^9, 
   3.461153394204*^9}, {3.461153437118*^9, 3.461153459814*^9}, {
   3.461153514323*^9, 3.461153558526*^9}, {3.461153631034*^9, 
   3.461153636965*^9}, {3.461164468248*^9, 3.4611644736949997`*^9}, {
   3.461165166722*^9, 3.4611651720889997`*^9}, {3.461165435137*^9, 
   3.461165441843*^9}, {3.461165544481*^9, 3.4611655485439997`*^9}, {
   3.4611681201280003`*^9, 3.461168127035*^9}, {3.46116832027*^9, 
   3.461168330788*^9}, {3.4611684501949997`*^9, 3.461168462066*^9}, {
   3.461168496197*^9, 3.461168500225*^9}, {3.461168651741*^9, 
   3.461168656561*^9}, {3.461168772468*^9, 3.461168798942*^9}, {
   3.461168841675*^9, 3.461168851875*^9}, {3.461168884949*^9, 
   3.4611689032130003`*^9}, {3.461169125264*^9, 3.461169146576*^9}, {
   3.46116926038*^9, 3.46116926281*^9}, {3.4612058076689997`*^9, 
   3.461205809467*^9}, {3.461206094665*^9, 3.461206097067*^9}, {
   3.4612061999049997`*^9, 3.46120620005*^9}, {3.4612065149230003`*^9, 
   3.4612065166549997`*^9}, {3.461207111224*^9, 3.461207111359*^9}, {
   3.4612318001914835`*^9, 3.461231818454483*^9}, {3.465100690955228*^9, 
   3.465100695299228*^9}, {3.4651007308112283`*^9, 3.465100732427228*^9}, {
   3.465270170099766*^9, 3.4652701743992157`*^9}, {3.466311279284657*^9, 
   3.466311312462098*^9}, 3.4663121672571983`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"HQCVector", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tempvec", ",", 
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", 
       RowBox[{"u", "=", 
        RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
       RowBox[{"Period", "=", 
        RowBox[{
         RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
       RowBox[{"RA", "=", 
        RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RAext", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"RA", ",", 
         RowBox[{
          RowBox[{"RA", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
      RowBox[{"uExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"[", 
            RowBox[{"-", 
             RowBox[{"Reverse", "@", 
              RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], 
          "-", "Period"}], ",", "u", ",", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"[", 
            RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
          "Period"}]}], "]"}]}], ";", 
      RowBox[{"tempvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"tempvec", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Abs", "[", "j", "]"}], ")"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                   "n"}], "]"}], "'"}], "[", 
               RowBox[{
                RowBox[{"Abs", "[", "j", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"uExt", "[", 
                   RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                   "]"}]}], ")"}]}], "]"}], "/", "2"}]}]}], ";", 
           RowBox[{
            RowBox[{"tempvec", "[", 
             RowBox[{"[", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"i", "+", 
                 RowBox[{"Sign", "[", "j", "]"}]}], ",", "n", ",", "1"}], 
               "]"}], "]"}], "]"}], "+=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Abs", "[", "j", "]"}], ")"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                   "n"}], "]"}], "'"}], "[", 
               RowBox[{
                RowBox[{"Abs", "[", "j", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"uExt", "[", 
                   RowBox[{"[", 
                    RowBox[{"Neighbours", "+", "i", "+", "j"}], "]"}], 
                   "]"}]}], ")"}]}], "]"}], "/", "2"}]}]}], ";"}], ",", 
          RowBox[{"Evaluate", "@", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Union", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "Neighbours", "]"}]}], ",", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
            "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "tempvec"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4612147137534833`*^9, 3.4612147284574833`*^9}, {
   3.461214957769483*^9, 3.461214969645483*^9}, {3.461230688827483*^9, 
   3.4612306947404833`*^9}, {3.461231581683483*^9, 3.461231614979483*^9}, 
   3.461231653361483*^9, {3.461231871432483*^9, 3.461231871491483*^9}, {
   3.4651007020812283`*^9, 3.465100704217228*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"HQCVector", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tempvec", ",", 
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", 
       RowBox[{"u", "=", 
        RowBox[{"u", "/.", "Problem"}]}], ",", "uExt", ",", 
       RowBox[{"Period", "=", 
        RowBox[{
         RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
       RowBox[{"RA", "=", 
        RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RAext", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"RA", ",", 
         RowBox[{
          RowBox[{"RA", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
      RowBox[{"uExt", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"[", 
            RowBox[{"-", 
             RowBox[{"Reverse", "@", 
              RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], 
          "-", "Period"}], ",", "u", ",", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"[", 
            RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
          "Period"}]}], "]"}]}], ";", 
      RowBox[{"tempvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"tempvec", "[", 
             RowBox[{"[", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"i", "+", 
                 RowBox[{"Sign", "[", "j", "]"}]}], ",", "n", ",", "1"}], 
               "]"}], "]"}], "]"}], "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "j", "]"}], "^", "1"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                   "n"}], "]"}], "'"}], "[", 
               RowBox[{
                RowBox[{"Abs", "[", "j", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"uExt", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}], "+", "Neighbours"}], 
                    "]"}], "]"}]}], ")"}]}], "]"}], "/", "2"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tempvec", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-=", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "j", "]"}], "^", "1"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Potential", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "j"}], ",", "n", ",", "1"}], "]"}], ",",
                   "n"}], "]"}], "'"}], "[", 
               RowBox[{
                RowBox[{"Abs", "[", "j", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"uExt", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", 
                    RowBox[{"Sign", "[", "j", "]"}], "+", "Neighbours"}], 
                    "]"}], "]"}]}], ")"}]}], "]"}], "/", "2"}]}]}], ";"}], 
          ",", 
          RowBox[{"Evaluate", "@", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Union", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "Neighbours", "]"}]}], ",", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}], "]"}]}], 
            "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "tempvec"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.461230844303483*^9, {3.461230924048483*^9, 3.4612309276354833`*^9}, {
   3.4612311107934833`*^9, 3.4612311225734835`*^9}, {3.461231202800483*^9, 
   3.461231236633483*^9}, {3.4612312995404835`*^9, 3.461231301374483*^9}, {
   3.461231336376483*^9, 3.461231364862483*^9}, {3.461231396331483*^9, 
   3.461231417612483*^9}, {3.461231448787483*^9, 3.4612314513394833`*^9}, {
   3.4612315536614833`*^9, 3.461231558440483*^9}, {3.461231872860483*^9, 
   3.461231872928483*^9}, {3.465100706208228*^9, 3.4651007082092285`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"u", "/.", 
     RowBox[{"Nest", "[", 
      RowBox[{"HQCIteration", ",", 
       RowBox[{"GenerateAugmentedConstraints", "@", 
        RowBox[{"ApplyCenterAtomConstraint", "@", 
         RowBox[{"GenerateConstraints", "@", 
          RowBox[{"GenerateInitialGuess", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "\[Rule]", "16"}], ",", 
             RowBox[{"nMain", "\[Rule]", "4"}], ",", 
             RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
             RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
             RowBox[{"Eps", "\[Rule]", 
              RowBox[{"10", "^", 
               RowBox[{"-", "25"}]}]}]}], "}"}]}]}]}]}], ",", "3"}], "]"}]}], 
    ")"}], "[", 
   RowBox[{"[", "10", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.461156469712*^9, 3.4611565140150003`*^9}, {
  3.4611565469049997`*^9, 3.46115660852*^9}, {3.46116448565*^9, 
  3.461164517637*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCIteration", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"E", "=", 
       RowBox[{"QCMatrix", "[", "Problem", "]"}]}], ",", 
      RowBox[{"CplusIshort", "=", 
       RowBox[{"CplusIshort", "/.", "Problem"}]}], ",", 
      RowBox[{"CRHS", "=", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}]}], ",", "uNew"}], "}"}],
     ",", 
    RowBox[{
     RowBox[{"uNew", "=", 
      RowBox[{
       RowBox[{"CplusIshort", ".", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", "E", ".", 
           "CplusIshort"}], ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"QCVector", "[", "Problem", "]"}]}], "-", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], "+", 
             RowBox[{"E", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "/.", "Problem"}], ")"}], "-", "CRHS"}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", "CRHS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ReplaceObjectVar", "[", 
      RowBox[{"Problem", ",", "u", ",", "uNew"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.466491082965*^9, 3.466491086258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCIteration", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"E", "=", 
       RowBox[{"HQCMatrix", "[", "Problem", "]"}]}], ",", 
      RowBox[{"CplusIshort", "=", 
       RowBox[{"CplusIshort", "/.", "Problem"}]}], ",", 
      RowBox[{"CRHS", "=", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}]}], ",", "uNew"}], "}"}],
     ",", 
    RowBox[{
     RowBox[{"uNew", "=", 
      RowBox[{
       RowBox[{"CplusIshort", ".", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", "E", ".", 
           "CplusIshort"}], ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"HQCVector", "[", "Problem", "]"}]}], "-", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], "+", 
             RowBox[{"E", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "/.", "Problem"}], ")"}], "-", "CRHS"}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", "CRHS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ReplaceObjectVar", "[", 
      RowBox[{"Problem", ",", "u", ",", "uNew"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.4478525204820004`*^9, 3.4478525298780003`*^9}, {
  3.460721037608*^9, 3.460721048032*^9}, {3.4612318809054832`*^9, 
  3.461231890762483*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCLIteration", "[", "Problem_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"E", "=", 
       RowBox[{"HQCLMatrix", "[", "Problem", "]"}]}], ",", 
      RowBox[{"CplusIshort", "=", 
       RowBox[{"CplusIshort", "/.", "Problem"}]}], ",", 
      RowBox[{"CRHS", "=", 
       RowBox[{"ConstraintsVector", "/.", "Problem"}]}], ",", "uNew"}], "}"}],
     ",", 
    RowBox[{
     RowBox[{"uNew", "=", 
      RowBox[{
       RowBox[{"CplusIshort", ".", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", "E", ".", 
           "CplusIshort"}], ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "CplusIshort", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"HQCLVector", "[", "Problem", "]"}]}], "-", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], "+", 
             RowBox[{"E", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "/.", "Problem"}], ")"}], "-", "CRHS"}], 
               ")"}]}]}], ")"}]}]}], "]"}]}], "+", "CRHS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ReplaceObjectVar", "[", 
      RowBox[{"Problem", ",", "u", ",", "uNew"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.4663112977069397`*^9, 3.4663113395557547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCSolve", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<QCSolve-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{"QCIteration", ",", 
      RowBox[{"GenerateAugmentedConstraints", "@", 
       RowBox[{"ApplyCenterAtomConstraint", "@", 
        RowBox[{"GenerateConstraints", "@", 
         RowBox[{"GenerateInitialGuess", "@", "Problem"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "/.", "#1"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"u", "/.", "#2"}], ")"}]}], "]"}]}], "\[GreaterEqual]", 
        RowBox[{"(", 
         RowBox[{"Eps", "/.", "#1"}], ")"}]}], "&"}], ",", "2"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.466491071092*^9, 3.466491075907*^9}, 
   3.4666572076838875`*^9, 3.4666622175328875`*^9, 3.466662290644887*^9, {
   3.549202210716776*^9, 3.54920221130381*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCSolve", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<HQCSolve-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{"HQCIteration", ",", 
      RowBox[{"GenerateAugmentedConstraints", "@", 
       RowBox[{"ApplyCenterAtomConstraint", "@", 
        RowBox[{"GenerateConstraints", "@", 
         RowBox[{"GenerateInitialGuess", "@", "Problem"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "/.", "#1"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"u", "/.", "#2"}], ")"}]}], "]"}]}], "\[GreaterEqual]", 
        RowBox[{"(", 
         RowBox[{"Eps", "/.", "#1"}], ")"}]}], "&"}], ",", "2"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447852545626*^9, 3.4478525476809998`*^9}, {
   3.453895167348*^9, 3.453895181264*^9}, 3.453895565245*^9, 
   3.453895675455*^9, 3.460554001248*^9, {3.460721039898*^9, 
   3.460721063918*^9}, {3.461154279697*^9, 3.4611542829700003`*^9}, 
   3.4612113117434835`*^9, {3.4612318825104833`*^9, 3.4612318891654835`*^9}, 
   3.4666572084288874`*^9, 3.4666622180218873`*^9, 3.4666622908088875`*^9, {
   3.549202215520051*^9, 3.5492022164061017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCLSolve", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<HQCLSolve-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{"HQCLIteration", ",", 
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"GenerateAugmentedConstraints", "@", 
         RowBox[{"ApplyCenterAtomConstraint", "@", 
          RowBox[{"GenerateConstraints", "@", 
           RowBox[{"GenerateInitialGuess", "@", "Problem"}]}]}]}], ",", 
        RowBox[{"Lastmicroshift", "\[Rule]", 
         RowBox[{"0", " ", 
          RowBox[{"RepAtoms", "[", "Problem", "]"}]}]}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "/.", "#1"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"u", "/.", "#2"}], ")"}]}], "]"}]}], "\[GreaterEqual]", 
        RowBox[{"(", 
         RowBox[{"Eps", "/.", "#1"}], ")"}]}], "&"}], ",", "2"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.447852545626*^9, 3.4478525476809998`*^9}, {
   3.453895167348*^9, 3.453895181264*^9}, 3.453895565245*^9, 
   3.453895675455*^9, 3.460554001248*^9, {3.460721039898*^9, 
   3.460721063918*^9}, {3.461154279697*^9, 3.4611542829700003`*^9}, 
   3.4612113117434835`*^9, {3.4612318825104833`*^9, 3.4612318891654835`*^9}, {
   3.466311347361812*^9, 3.4663113519386263`*^9}, {3.466311502303009*^9, 
   3.466311525732139*^9}, {3.466311583596384*^9, 3.466311586125025*^9}, {
   3.466311635859886*^9, 3.4663116365420027`*^9}, {3.466311796341187*^9, 
   3.466311801208922*^9}, 3.466657209012887*^9, 3.466662218500887*^9, 
   3.4666622909738874`*^9, {3.5492022186192284`*^9, 3.549202220071311*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCSolveImproved", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<HQCSolveImproved-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"prob", "=", 
         RowBox[{"HQCSolve", "[", "Problem", "]"}]}], ",", "usol", ",", 
        RowBox[{"n", "=", 
         RowBox[{"n", "/.", "Problem"}]}], ",", 
        RowBox[{"RA", "=", 
         RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
        "uExt", ",", 
        RowBox[{"Period", "=", 
         RowBox[{
          RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
        "microshift", ",", "microshiftsCombined"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"usol", "=", 
        RowBox[{"u", "/.", "prob"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RAext", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"RA", ",", 
          RowBox[{
           RowBox[{"RA", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"uExt", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"usol", "[", 
            RowBox[{"[", 
             RowBox[{"-", 
              RowBox[{"Reverse", "@", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], 
           "-", "Period"}], ",", "usol", ",", 
          RowBox[{
           RowBox[{"usol", "[", 
            RowBox[{"[", 
             RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
           "Period"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"microshiftsCombined", "=", 
        RowBox[{"usol", " ", "0"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"microshift", "=", 
           RowBox[{
            RowBox[{"MicroSolve", "[", 
             RowBox[{
              RowBox[{"RA", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
              RowBox[{
               RowBox[{"uExt", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"RA", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", 
                  "Neighbours"}], "]"}], "]"}], "-", 
               RowBox[{"usol", "[", 
                RowBox[{"[", 
                 RowBox[{"RA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
            "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"microshiftsCombined", "[", 
              RowBox[{"[", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "n", ",", "1"}], "]"}], "]"}], "]"}], "+=", 
             
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 RowBox[{"RAext", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
              "microshift"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"RAext", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"RAext", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}],
            "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"microshiftsCombined", "[", 
              RowBox[{"[", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "n", ",", "1"}], "]"}], "]"}], "]"}], "+=", 
             
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 RowBox[{"RAext", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
              "microshift"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
              RowBox[{"RAext", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"ReplaceObjectVar", "[", 
        RowBox[{"prob", ",", "u", ",", 
         RowBox[{"usol", "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "microshiftsCombined"}]}]}], 
        "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4607289636280003`*^9, 3.4607289896689997`*^9}, {
   3.460729034594*^9, 3.460729044008*^9}, {3.460729083347*^9, 
   3.460729173314*^9}, {3.460729226646*^9, 3.460729257225*^9}, {
   3.46072928991*^9, 3.460729303724*^9}, {3.460729344959*^9, 
   3.4607293491099997`*^9}, {3.4607294600690002`*^9, 3.460729468343*^9}, {
   3.4607844781690226`*^9, 3.4607845071110225`*^9}, {3.4607845559890223`*^9, 
   3.4607846179190226`*^9}, {3.4607847335990224`*^9, 
   3.4607847380060225`*^9}, {3.4607870286430225`*^9, 
   3.4607870292230225`*^9}, {3.4607872404540224`*^9, 
   3.4607872410320225`*^9}, {3.460819004097022*^9, 3.4608190043640223`*^9}, {
   3.46115388284*^9, 3.461153883395*^9}, {3.461154300002*^9, 
   3.461154302278*^9}, 3.4612113141544833`*^9, {3.4651007365862284`*^9, 
   3.465100737059228*^9}, {3.465270180320224*^9, 3.465270183153517*^9}, {
   3.465270514496338*^9, 3.465270517303475*^9}, 3.4666572095538874`*^9, 
   3.466662218991887*^9, 3.466662291141887*^9, {3.5492022218974156`*^9, 
   3.5492022224564476`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HQCLSolveImproved", "[", "Problem_", "]"}], ":=", 
  RowBox[{"EvaluateHashed", "[", 
   RowBox[{
    RowBox[{"CacheDirectory", "<>", "\"\<HQCLSolveImproved-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"n", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nMain", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"nCorner", "/.", "Problem"}], "]"}], "<>", "\"\<-\>\"", "<>", 
     RowBox[{"IntegerString", "[", 
      RowBox[{
       RowBox[{"Hash", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"InputForm", "@", 
           RowBox[{"{", 
            RowBox[{"Problem", ",", 
             RowBox[{"ExternalForce", "[", "Problem", "]"}], ",", 
             "Neighbours", ",", 
             RowBox[{"Definition", "[", "Potential", "]"}]}], "}"}]}]}], ",", 
         "\"\<MD5\>\""}], "]"}], ",", "16"}], "]"}]}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"prob", "=", 
         RowBox[{"HQCLSolve", "[", "Problem", "]"}]}], ",", "usol", ",", 
        RowBox[{"n", "=", 
         RowBox[{"n", "/.", "Problem"}]}], ",", 
        RowBox[{"RA", "=", 
         RowBox[{"RepAtoms", "[", "Problem", "]"}]}], ",", "RAext", ",", 
        "uExt", ",", 
        RowBox[{"Period", "=", 
         RowBox[{
          RowBox[{"EquilDist", " ", "n"}], "/.", "Problem"}]}], ",", 
        "microshift", ",", "microshiftsCombined"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"usol", "=", 
        RowBox[{"u", "/.", "prob"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RAext", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"RA", ",", 
          RowBox[{
           RowBox[{"RA", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "n"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"uExt", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"usol", "[", 
            RowBox[{"[", 
             RowBox[{"-", 
              RowBox[{"Reverse", "@", 
               RowBox[{"Range", "[", "Neighbours", "]"}]}]}], "]"}], "]"}], 
           "-", "Period"}], ",", "usol", ",", 
          RowBox[{
           RowBox[{"usol", "[", 
            RowBox[{"[", 
             RowBox[{"Range", "[", "Neighbours", "]"}], "]"}], "]"}], "+", 
           "Period"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"microshiftsCombined", "=", 
        RowBox[{"usol", " ", "0"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"microshift", "=", 
           RowBox[{
            RowBox[{"MicroSolve", "[", 
             RowBox[{
              RowBox[{"RA", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "1", ",", "n", ",", 
              RowBox[{
               RowBox[{"uExt", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"RA", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "+", "1", "+", 
                  "Neighbours"}], "]"}], "]"}], "-", 
               RowBox[{"usol", "[", 
                RowBox[{"[", 
                 RowBox[{"RA", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
            "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"microshiftsCombined", "[", 
              RowBox[{"[", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "n", ",", "1"}], "]"}], "]"}], "]"}], "+=", 
             
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 RowBox[{"RAext", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
              "microshift"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"RAext", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"RAext", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}],
            "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"microshiftsCombined", "[", 
              RowBox[{"[", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "n", ",", "1"}], "]"}], "]"}], "]"}], "+=", 
             
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 RowBox[{"RAext", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], " ", 
              "microshift"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{"RAext", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "1"}], ",", 
              RowBox[{"RAext", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "RA", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"ReplaceObjectVar", "[", 
        RowBox[{"prob", ",", "u", ",", 
         RowBox[{"usol", "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "microshiftsCombined"}]}]}], 
        "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4607289636280003`*^9, 3.4607289896689997`*^9}, {
   3.460729034594*^9, 3.460729044008*^9}, {3.460729083347*^9, 
   3.460729173314*^9}, {3.460729226646*^9, 3.460729257225*^9}, {
   3.46072928991*^9, 3.460729303724*^9}, {3.460729344959*^9, 
   3.4607293491099997`*^9}, {3.4607294600690002`*^9, 3.460729468343*^9}, {
   3.4607844781690226`*^9, 3.4607845071110225`*^9}, {3.4607845559890223`*^9, 
   3.4607846179190226`*^9}, {3.4607847335990224`*^9, 
   3.4607847380060225`*^9}, {3.4607870286430225`*^9, 
   3.4607870292230225`*^9}, {3.4607872404540224`*^9, 
   3.4607872410320225`*^9}, {3.460819004097022*^9, 3.4608190043640223`*^9}, {
   3.46115388284*^9, 3.461153883395*^9}, {3.461154300002*^9, 
   3.461154302278*^9}, 3.4612113141544833`*^9, {3.4651007365862284`*^9, 
   3.465100737059228*^9}, {3.465270180320224*^9, 3.465270183153517*^9}, {
   3.465270514496338*^9, 3.465270517303475*^9}, {3.466311360321094*^9, 
   3.46631136848873*^9}, 3.4666572114958873`*^9, 3.466662219505887*^9, 
   3.4666622913088875`*^9, {3.549202223475506*^9, 3.5492022241035423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyNormInf", "[", "sol_", "]"}], ":=", 
  RowBox[{"Norm", "[", 
   RowBox[{"sol", ",", "\[Infinity]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466488821296*^9, 3.466488856823*^9}, {3.466488908028*^9,
   3.466488911804*^9}, {3.549202281640833*^9, 3.549202290562343*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "Nonlinear", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.466486451271*^9, 3.466486453112*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Potential", "[", 
     RowBox[{"i_", ",", "j_", ",", 
      RowBox[{"n_", "?", "NumericQ"}]}], "]"}], "[", "x_", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"i", "-", "j"}], "]"}], "\[LessEqual]", "Neighbours"}], 
          ",", 
          RowBox[{"Min", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", "2"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "/", 
          RowBox[{"(", 
           RowBox[{"9", "/", "8"}], ")"}]}], ")"}], "^", 
        RowBox[{"-", "6"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "/", 
         RowBox[{"(", 
          RowBox[{"9", "/", "8"}], ")"}]}], ")"}], "^", 
       RowBox[{"-", "12"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "/", "1"}], ")"}], "^", 
        RowBox[{"-", "6"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "/", "1"}], ")"}], "^", 
       RowBox[{"-", "12"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExternalForce", "[", "Problem_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"n", "/.", "Problem"}]}], ",", "m"}], "}"}], ",", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{"Round", "[", 
        RowBox[{"n", "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "-", 
          RowBox[{"UnitVector", "[", 
           RowBox[{"n", ",", 
            RowBox[{"m", "+", "1"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"50", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Pi]", " ", 
              RowBox[{"i", "/", "n"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "/", "n"}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Neighbours", "=", "3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.447641715448*^9, 3.4476417701610003`*^9}, {
   3.447641814862*^9, 3.447641814942*^9}, 3.4476419954849997`*^9, {
   3.451185120153*^9, 3.451185130508*^9}, 3.451185429914*^9, 
   3.4513888086029997`*^9, 3.451427642134*^9, 3.4514316310093827`*^9, 
   3.451433942761383*^9, 3.460174566881*^9, {3.4601752379049997`*^9, 
   3.4601753219379997`*^9}, {3.460175375316*^9, 3.460175380738*^9}, {
   3.460175412817*^9, 3.460175414534*^9}, {3.460175615946*^9, 
   3.46017561808*^9}, {3.460175848252*^9, 3.460175851666*^9}, {
   3.46017649754*^9, 3.4601765005959997`*^9}, {3.46017655969*^9, 
   3.4601765629969997`*^9}, {3.460177940205*^9, 3.46017794121*^9}, {
   3.460181001409*^9, 3.460181003608*^9}, {3.4602702642139997`*^9, 
   3.4602703150030003`*^9}, 3.4605538824189997`*^9, {3.460558510153*^9, 
   3.460558535479*^9}, {3.460558657402*^9, 3.460558664803*^9}, {
   3.466486778001*^9, 3.46648678*^9}, {3.4664870232679996`*^9, 
   3.466487044043*^9}, {3.4666624880608873`*^9, 3.4666624904498873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"For", " ", "presentation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"G1", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nval", "=", 
        RowBox[{"2", "^", "14"}]}], ",", "temp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp", "=", 
       RowBox[{"ReleaseHold", "[", 
        RowBox[{
         RowBox[{"Hold", "[", 
          RowBox[{"u", "-", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"[", 
                RowBox[{"{", 
                 RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
             RowBox[{"Drop", "[", 
              RowBox[{"u", ",", 
               RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
         RowBox[{"ProjectionSolve", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "\[Rule]", "nval"}], ",", 
            RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
            RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
            RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
            RowBox[{"Eps", "\[Rule]", 
             RowBox[{"10", "^", 
              RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}], ",", 
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"2", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"nval", "-", "1"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "Black", "}"}]}], ",", 
         RowBox[{"Filling", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"1", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Gray", ",", "Gray"}], "}"}]}], "}"}]}], "}"}]}], ",", 
         
         RowBox[{"ImageSize", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", "67"}], "}"}]}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
         RowBox[{"Ticks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"8000", ",", "16000"}], "}"}], ",", "Automatic"}], 
           "}"}]}]}], "]"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.552069388475443*^9, 3.5520693885094447`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw92Xk4VN8bAHAVKmWtpBSlKJFkJ9xDWbJXlEREWVuEUMoWirJU9i2lpJB1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   "], {{{}, {}, {}, {}, {}, {}, {}, 
     {GrayLevel[0.5], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl12W4lNUaBuBNdyNgIoKA0ghKq6R0SBmkCqggqTRKq4SKAiqtoHRLN0iH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        "],
        VertexColors->None]]}, {}, {}}, {{}, {}, 
     {GrayLevel[0], LineBox[CompressedData["
1:eJwl1WWYlVUYBdChu6SboZFuEEzEoBkxEQnBAhyQsAURBEwkJAQ7sTtRsUER
7O7E7gZd+/HHmr3Pud/ce8+Z94HCCcVFJ5YoKCi4wo/k7n5sl9dSzCB6UJJS
lKYMZSlHeSpQkUpUZg/v8ZW8jmkMpidV2NNrX8vrmc4QenGQ/X/lQyxgHFXZ
y/438gZOYii9GZUvy8PiXMZTjb3tfStvZAbDmGCvKpv05fTh4JyXR/SFeYbq
7GPvO3kTMxnO0faqsVlfQV8OsS7JBn0Rs/XmvJfnmazX5WV9HTUYYP29XM+s
nMe6CW/pI5ioV+f5nEl241L9dNmGj/ULZB920w+VpVjKo9bzZRfWsNj6ZNki
78H71ufL3lzOROspsh7LeSXnkD1Ym2esz5K7sorPrC/K57KLvq/8Qd7MPL0T
s3Pnsilv6yOZpNfgBX0lZ+ht+UTvx2F6aR7Tz+MUvSUf5HeZqtfn1cwoNRlo
/aO8JWekiGPyvdiir6I/h1uX4fGcPc9Qi/3s/SRvzedl9jL3HGG/LBtzzxxL
bfa397O8jVMze5lx6nCA136Rt3Na5iozTl0O9Nqv8o78DTMzmWfqUZ8GNKQR
jWlCU5pRSHNa0JJWtGaQ9/xN3pm7zAxk5mnDYK/9Lu/izNxt5pnR9svxhH4h
x9GWIfb+kHfnb537ypnt1eRFfXVmliOty/NkZoDjyT8aDXhNv5J2DLX+U97D
HGZaN+Od3G0+V6/FVn1NZogx1hV4Sr8496u34kP9BIr1hryuL5Y9uSrvL9vz
eX5P9sus6sPkX/ISea88R3ZmNXOtZ8lCVvBuZk72Yh2jczZZm2Vss14ou3NZ
5F5lO1byae5T9mWgfpSsyNP6AtmVJZkL2ZqP9MlM0xvxhn41c/UOfKG3Z7j+
t7yPs3P/uQt7dXhJX5sZZqx1JZ7JeZlCB0bY+0fez7zccWaYcfYr86y+lKl0
ZKS9HfKB3FfOkbmmE53pQle6UeTZnfJB5uc7ZM4Zb78Kz+nLMh9Mt27Mm/o1
OYvekS/1JbJ/if//3+lu/R90m7Qk
       "]]}, 
     {GrayLevel[0], LineBox[CompressedData["
1:eJwV1WWYVVUUgOE7M3SniuRICCoigoqkqJgoiph0SiiYoJSiIgZ2IBh0I93d
ndKggoR0d/OuHy/f3uuec2fOmf08pDZpV7ttUiKR6OuffvydnEh8xkNk44DZ
evozgIEMYjBDGMowhjOCkfzjvs95mOwcNNvAKP61/4Ia5OCQ2UZOWv/ByxTj
mtmf7LD+kkfIyWGzTZyy7ssrFCfBaPOd2pNHycURs6QU32XdknJsNjut/ahL
CZIYY/6ffsVj5OaoWbL7R1u3ojxbzM5of+pxK3ldM087k0wm+8n6JpUZ655d
+jWPkyeexzWz9D2O+TzFfox163gm63V6DzdbL9Zu3G69Wbe6/qwOoKxZfS2q
a/R+Lak36Pz4Du2it+kmraIpmlmnxDvRt+I5dL1W0ipaUJfpffqJltatOs7P
3q3f8ASp5qviHcQ7t56t73PcdWnsx1q34V7y2y/Rj9jm83M6kAaU4kafL9Cu
pCGL/VR9m6qMd88e/ZYn4xk5YZbWdeOsX4vfl+1m53UQDePZScsE8736HTXj
53Eyzj0XrAfTKN4z6Zho/r9+z1PcxKk440xin/0PPE0+TscZZzL77X+kVvwN
ORPnmSlMZRrTmcFMZjGbOcxlHvNZwEIWccD3/MQz8S45G2eexRy0/5lnKcC5
OM9ctB5CY+4gPUvMD2kvasffmvNm6bzH8davU4FdZpd0KE3iDJCBrK6bpu9Q
jaWuO6y/8ByFyO2aOdqRCz5Pbz/Bum2cUXabXdZhNOXOeL+uWagfkJFs9tP1
XUpab9AH4vutl2v3uM96my7zfUe0N3eZ1dFbdHU8ixbWPDpXy2unOHO6USvr
Rfdn0In2d2s7LaF/aUWtGO9Vl8ZZ1o/jfeoW3ePeKzqcZhQzX6tl4lxYL9IP
yUR2+xnanuoUtl+hn7Lc9xzVPjxPES6ZZXTNJOs3qMRes6s6gubxvGRmhfkx
/ZUXSOVynGGuWY+kBWXJwkrz4/obL8b74kqca1axmjWsZR0nfP47L1GUq3HO
4z8Qv98o+1fj3cX5IIfZTO3Ag/Es9iu1R7wX6+1aNd6v+68DmCbaYg==
       "]]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["\"strain\"", TraditionalForm]},
  AxesOrigin->{0, 0.9500000000000001},
  ImageSize->{Automatic, 67},
  Method->{"AxesInFront" -> True},
  PlotRange->{{2, 16383}, {0.9116577742897393, 1.1106984124835328`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{8000, 
      FormBox["8000", TraditionalForm]}, {16000, 
      FormBox["16000", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{3.480754102005*^9, 3.4807627332609997`*^9, 
  3.4810008975559998`*^9, 3.549202435312622*^9, 3.5492026650487623`*^9, 
  3.549204191579075*^9, 3.5492383183170867`*^9, 3.5492990524396696`*^9, 
  3.552069274001896*^9, 3.5520693098979483`*^9, 3.5520694046533685`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<presentation-solution-macro.eps\>\"", ",", "G1"}], "]"}], ";",
   
  RowBox[{"Export", "[", 
   RowBox[{"\"\<presentation-solution-macro.pdf\>\"", ",", "G1"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4792031469700003`*^9, 3.479203148778*^9}, {
  3.5492990333575783`*^9, 3.5492990376028214`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nval", "=", 
       RowBox[{"2", "^", "14"}]}], ",", "temp"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp", "=", 
      RowBox[{"ReleaseHold", "[", 
       RowBox[{
        RowBox[{"Hold", "[", 
         RowBox[{"u", "-", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{"u", ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"ProjectionSolve", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "\[Rule]", "nval"}], ",", 
           RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
           RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
           RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
           RowBox[{"Eps", "\[Rule]", 
            RowBox[{"10", "^", 
             RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}], ",", 
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"2", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"nval", "-", "1"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "Black", "}"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", "nval", ",", "180"}], "]"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"temp", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Range", "[", 
                 RowBox[{"2", ",", "nval", ",", "180"}], "]"}]}], "}"}]}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", "Black", "}"}]}], ",", 
          RowBox[{"Filling", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"1", "\[Rule]", 
             RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
          RowBox[{"FillingStyle", "\[Rule]", "Dashed"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", "__", "]"}], "\[Rule]", 
          RowBox[{"{", "}"}]}], "}"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.461303452430483*^9, 3.4613034681344833`*^9}, {
   3.4613034991414833`*^9, 3.461303576642483*^9}, {3.4613037104224834`*^9, 
   3.461303718810483*^9}, {3.4650969212302284`*^9, 3.4650969232942286`*^9}, 
   3.465101147261228*^9, 3.4651012300812283`*^9, {3.465207606635298*^9, 
   3.4652076124502974`*^9}, {3.4652076752712975`*^9, 
   3.4652076945262976`*^9}, {3.4652077339792976`*^9, 
   3.4652077695942974`*^9}, {3.4652095935532975`*^9, 
   3.4652096054402976`*^9}, {3.4652099816012487`*^9, 3.465209981690893*^9}, 
   3.465267931333459*^9, 3.465270254306016*^9, {3.465270432969529*^9, 
   3.465270436685614*^9}, {3.4652705788647013`*^9, 3.465270579968248*^9}, {
   3.46573698877*^9, 3.465736994608*^9}, {3.4657371105299997`*^9, 
   3.465737143079*^9}, {3.465737176006*^9, 3.465737187877*^9}, {
   3.465737250689*^9, 3.465737262609*^9}, {3.465737294991*^9, 
   3.465737358973*^9}, {3.4664799994960003`*^9, 3.466480011007*^9}, {
   3.466480055141*^9, 3.466480092007*^9}, {3.466480167436*^9, 
   3.466480175821*^9}, {3.4664802082019997`*^9, 3.466480223801*^9}, {
   3.4664805283929996`*^9, 3.466480546422*^9}, {3.466480592801*^9, 
   3.4664805929820004`*^9}, 3.466486542664*^9, {3.466486634514*^9, 
   3.466486634586*^9}, {3.466486787219*^9, 3.466486821424*^9}, {
   3.4664870506429996`*^9, 3.466487050691*^9}, {3.466494527802*^9, 
   3.466494528006*^9}, {3.466494777245*^9, 3.466494779697*^9}, 
   3.468152196850909*^9, 3.4681528630519094`*^9, {3.4772336244300003`*^9, 
   3.477233646383*^9}, {3.552069390090535*^9, 3.5520693901605396`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwV13k4lF0UAHCVJb6yJalEiSQSskR4DxKlbCEJibK2KKJStqKoUMmeJSVZ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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwV13k4lF0UAHAKlRJRUkqlKJFv7Fu8B4kiFEoiRVSUJKHNTiFLheyUQkW2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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJztmFdUVNcagBFRUAmSUEITAceCooIKxILzW7gLpBhKAKNSBQMXRfAKEVRG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    "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {Dashing[{Small, Small}], LineBox[{2, 186}], LineBox[{3, 187}], 
       LineBox[{4, 188}], LineBox[{5, 189}], LineBox[{6, 190}], 
       LineBox[{7, 191}], LineBox[{8, 192}], LineBox[{9, 193}], 
       LineBox[{10, 194}], LineBox[{11, 195}], LineBox[{12, 196}], 
       LineBox[{13, 197}], LineBox[{14, 198}], LineBox[{15, 199}], 
       LineBox[{16, 200}], LineBox[{17, 201}], LineBox[{18, 202}], 
       LineBox[{19, 203}], LineBox[{20, 204}], LineBox[{21, 205}], 
       LineBox[{22, 206}], LineBox[{23, 207}], LineBox[{24, 208}], 
       LineBox[{25, 209}], LineBox[{26, 210}], LineBox[{27, 211}], 
       LineBox[{28, 212}], LineBox[{29, 213}], LineBox[{30, 214}], 
       LineBox[{31, 215}], LineBox[{32, 216}], LineBox[{33, 217}], 
       LineBox[{34, 218}], LineBox[{35, 219}], LineBox[{36, 220}], 
       LineBox[{37, 221}], LineBox[{38, 222}], LineBox[{39, 223}], 
       LineBox[{40, 224}], LineBox[{41, 225}], LineBox[{42, 226}], 
       LineBox[{43, 227}], LineBox[{44, 228}], LineBox[{45, 229}], 
       LineBox[{46, 230}], LineBox[{47, 231}], LineBox[{48, 232}], 
       LineBox[{49, 233}], LineBox[{50, 234}], LineBox[{51, 235}], 
       LineBox[{52, 236}], LineBox[{53, 237}], LineBox[{54, 238}], 
       LineBox[{55, 239}], LineBox[{56, 240}], LineBox[{57, 241}], 
       LineBox[{58, 242}], LineBox[{59, 243}], LineBox[{60, 244}], 
       LineBox[{61, 245}], LineBox[{62, 246}], LineBox[{63, 247}], 
       LineBox[{64, 248}], LineBox[{65, 249}], LineBox[{66, 250}], 
       LineBox[{67, 251}], LineBox[{68, 252}], LineBox[{69, 253}], 
       LineBox[{70, 254}], LineBox[{71, 255}], LineBox[{72, 256}], 
       LineBox[{73, 257}], LineBox[{74, 258}], LineBox[{75, 259}], 
       LineBox[{76, 260}], LineBox[{77, 261}], LineBox[{78, 262}], 
       LineBox[{79, 263}], LineBox[{80, 264}], LineBox[{81, 265}], 
       LineBox[{82, 266}], LineBox[{83, 267}], LineBox[{84, 268}], 
       LineBox[{85, 269}], LineBox[{86, 270}], LineBox[{87, 271}], 
       LineBox[{88, 272}], LineBox[{89, 273}], LineBox[{90, 274}], 
       LineBox[{91, 275}], LineBox[{92, 276}]}}, {{}, 
      {GrayLevel[0]}, 
      {GrayLevel[0]}, {}}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["\"strain\"", TraditionalForm]},
  AxesOrigin->{0, 0.9500000000000001},
  ImageSize->150,
  PlotRange->{{2, 16383}, {0.9116577742897393, 1.1106984124835328`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.480754104125*^9, 3.480762735593*^9, 3.481000899675*^9, 
  3.54920420040958*^9, 3.549238319613161*^9, 3.5492990564568996`*^9, 
  3.5520692756269884`*^9, 3.5520693109270077`*^9, 3.552069405698428*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nval", "=", 
       RowBox[{"2", "^", "14"}]}], ",", "temp", ",", 
      RowBox[{"gridnodes", "=", "201"}], ",", "rng"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rng", "=", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", "gridnodes"}], "]"}], "/", "gridnodes"}], " ", 
           
           RowBox[{"(", 
            RowBox[{"nval", "-", "1"}], ")"}]}], "+", "1"}], ",", "2"}], 
        "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "gridnodes"}], "]"}]}]}], ")"}], "/", "2"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"ReleaseHold", "[", 
       RowBox[{
        RowBox[{"Hold", "[", 
         RowBox[{"u", "-", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{"u", ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"ProjectionSolve", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "\[Rule]", "nval"}], ",", 
           RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
           RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
           RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
           RowBox[{"Eps", "\[Rule]", 
            RowBox[{"10", "^", 
             RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}], ",", 
            RowBox[{
             RowBox[{"Interpolation", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"2", ",", "nval", ",", "2"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", "i", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"nval", "-", "1"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "Black", "}"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"rng", ",", 
            RowBox[{"Part", "[", 
             RowBox[{
              RowBox[{"ReleaseHold", "[", 
               RowBox[{
                RowBox[{"Hold", "[", 
                 RowBox[{"u", "-", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                    
                    RowBox[{"Drop", "[", 
                    RowBox[{"u", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
                RowBox[{"ProjectionSolve", "@", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"n", "\[Rule]", "nval"}], ",", 
                   RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
                   RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
                   RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
                   RowBox[{"Eps", "\[Rule]", 
                    RowBox[{"10", "^", 
                    RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", "rng"}],
              "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "0.6", "]"}], ",", 
             RowBox[{"AbsoluteThickness", "[", "0.15", "]"}]}], "}"}], 
           "}"}]}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.479201255762*^9, 3.479201298112*^9}, {3.480762153906*^9,
    3.480762208203*^9}, 3.481000462936*^9, 3.5520692653584013`*^9, {
   3.5520693916506243`*^9, 3.5520693916846266`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwV13k4lF0UAHCVJb6yJalEiSQSskR4DxKlbCEJibK2KKJStqKoUMmeJSVZ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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwV13k4lF0UAHAKlRJRUkqlKJFv7Fu8B4kiFEoiRVSUJKHNTiFLheyUQkW2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      "]]}}, 
   {GrayLevel[0.6], AbsoluteThickness[0.15], LineBox[CompressedData["
1:eJw11QlYzekeB/AWqVu5yIwwQ2SYimwtJOl7I7lXabFMaTHtVIpqqJCa06Qm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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["\"strain\"", TraditionalForm]},
  AxesOrigin->{0, 0.9500000000000001},
  ImageSize->150,
  PlotRange->{{2, 16383}, {0.9116577742897393, 1.1106984124835328`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.480762739054*^9, 3.481000903174*^9, 
  3.5492383217202816`*^9, 3.549299060676141*^9, 3.552069277302084*^9, 
  3.552069312667107*^9, 3.5520694074565287`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<solution-macro.eps\>\"", ",", "G1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<solution-macro.pdf\>\"", ",", "G1"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.4613037249764833`*^9, 3.4613037414674835`*^9}, {
   3.466480910191*^9, 3.4664809108310003`*^9}, {3.466486546763*^9, 
   3.466486546883*^9}, {3.549299048487444*^9, 3.5492990519836435`*^9}, 
   3.54929989479585*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nval", "=", 
      RowBox[{"2", "^", "14"}]}], "}"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"12000", ",", "12030"}], "]"}], ",", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{
               RowBox[{"Hold", "[", 
                RowBox[{"u", "-", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                   
                   RowBox[{"Drop", "[", 
                    RowBox[{"u", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
               RowBox[{"ProjectionSolve", "@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
                  RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
                  RowBox[{"Eps", "\[Rule]", 
                   RowBox[{"10", "^", 
                    RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"12000", ",", "12030"}], "}"}]}], "]"}]}], "}"}], "]"}],
         ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"Joined", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "67"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "0.96"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"12000", ",", "12030"}], "]"}], ",", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{
               RowBox[{"Hold", "[", 
                RowBox[{"u", "-", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                   
                   RowBox[{"Drop", "[", 
                    RowBox[{"u", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
               RowBox[{"ProjectionSolve", "@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
                  RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
                  RowBox[{"Eps", "\[Rule]", 
                   RowBox[{"10", "^", 
                    RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"12000", ",", "12030"}], "}"}]}], "]"}]}], "}"}], "]"}],
         ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"GrayLevel", "[", "0.6", "]"}]}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "67"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"12010", ",", "12030"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.04", ",", "1.08"}], "}"}]}], "}"}]}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.479203165902*^9, {3.479203197902*^9, 3.479203264824*^9}, 
   3.5520692610271535`*^9, {3.5520693943237777`*^9, 3.5520693943837805`*^9}}],\


Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], 
    PointBox[{{12000., 0.9718911204106451}, {12001., 1.0904199796915346`}, {
     12002., 0.9719218152214055}, {12003., 1.0904568775565995`}, {12004., 
     0.9719524995222604}, {12005., 1.090493764161349}, {12006., 
     0.9719831732660121}, {12007., 1.0905306394486}, {12008., 
     0.9720138364053985}, {12009., 1.0905675033610838`}, {12010., 
     0.9720444888930931}, {12011., 1.090604355841444}, {12012., 
     0.9720751306817054}, {12013., 1.0906411968322387`}, {12014., 
     0.9721057617237802}, {12015., 1.0906780262759388`}, {12016., 
     0.9721363819717985}, {12017., 1.0907148441149286`}, {12018., 
     0.9721669913781769}, {12019., 1.0907516502915062`}, {12020., 
     0.9721975898952676}, {12021., 1.0907884447478828`}, {12022., 
     0.9722281774753593}, {12023., 1.0908252274261836`}, {12024., 
     0.972258754070676}, {12025., 1.090861998268447}, {12026., 
     0.9722893196333778}, {12027., 1.0908987572166249`}, {12028., 
     0.9723198741155611}, {12029., 1.0909355042125826`}, {12030., 
     0.9723504174692579}}]}, 
   {GrayLevel[0.6], 
    LineBox[{{12000., 0.9718911204106451}, {12001., 1.0904199796915346`}, {
     12002., 0.9719218152214055}, {12003., 1.0904568775565995`}, {12004., 
     0.9719524995222604}, {12005., 1.090493764161349}, {12006., 
     0.9719831732660121}, {12007., 1.0905306394486}, {12008., 
     0.9720138364053985}, {12009., 1.0905675033610838`}, {12010., 
     0.9720444888930931}, {12011., 1.090604355841444}, {12012., 
     0.9720751306817054}, {12013., 1.0906411968322387`}, {12014., 
     0.9721057617237802}, {12015., 1.0906780262759388`}, {12016., 
     0.9721363819717985}, {12017., 1.0907148441149286`}, {12018., 
     0.9721669913781769}, {12019., 1.0907516502915062`}, {12020., 
     0.9721975898952676}, {12021., 1.0907884447478828`}, {12022., 
     0.9722281774753593}, {12023., 1.0908252274261836`}, {12024., 
     0.972258754070676}, {12025., 1.090861998268447}, {12026., 
     0.9722893196333778}, {12027., 1.0908987572166249`}, {12028., 
     0.9723198741155611}, {12029., 1.0909355042125826`}, {12030., 
     0.9723504174692579}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["\"strain\"", TraditionalForm]},
  AxesOrigin->{Automatic, 0.96},
  ImageSize->{Automatic, 67},
  PlotRange->Automatic,
  PlotRangeClipping->True,
  Ticks->{{{12010, 
      FormBox["12010", TraditionalForm]}, {12030, 
      FormBox["12030", TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {1.04, 
      FormBox["1.04`", TraditionalForm]}, {1.08, 
      FormBox["1.08`", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.4807541073570004`*^9, 3.480763489012*^9, 
  3.5492383237073956`*^9, 3.552069278924177*^9, 3.5520693142901998`*^9, 
  3.5520694090996227`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<presentation-solution-micro.eps\>\"", ",", "G2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.479203249156*^9, 3.4792032505559998`*^9}}],

Cell[BoxData["\<\"presentation-solution-micro.eps\"\>"], "Output",
 CellChangeTimes->{3.480754107487*^9, 3.480763489172*^9, 
  3.5492383237653985`*^9, 3.5520692789941807`*^9, 3.552069314345203*^9, 
  3.552069409157626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nval", "=", 
      RowBox[{"2", "^", "14"}]}], "}"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"12000", ",", "12030"}], "]"}], ",", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{
               RowBox[{"Hold", "[", 
                RowBox[{"u", "-", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                   
                   RowBox[{"Drop", "[", 
                    RowBox[{"u", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
               RowBox[{"ProjectionSolve", "@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
                  RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
                  RowBox[{"Eps", "\[Rule]", 
                   RowBox[{"10", "^", 
                    RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"12000", ",", "12030"}], "}"}]}], "]"}]}], "}"}], "]"}],
         ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"Joined", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "150"}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "0.96"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"12000", ",", "12030"}], "]"}], ",", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"ReleaseHold", "[", 
              RowBox[{
               RowBox[{"Hold", "[", 
                RowBox[{"u", "-", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                   
                   RowBox[{"Drop", "[", 
                    RowBox[{"u", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
               RowBox[{"ProjectionSolve", "@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nMain", "\[Rule]", "nval"}], ",", 
                  RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
                  RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
                  RowBox[{"Eps", "\[Rule]", 
                   RowBox[{"10", "^", 
                    RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"12000", ",", "12030"}], "}"}]}], "]"}]}], "}"}], "]"}],
         ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\"\<strain\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"GrayLevel", "[", "0.6", "]"}]}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "150"}]}], "]"}], ",", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"12000", ",", "12010", ",", "12020", ",", "12030"}], "}"}], 
         ",", "Automatic"}], "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4613035890544834`*^9, 3.461303722159483*^9}, 
   3.4650969300872283`*^9, {3.465098057630228*^9, 3.4650980913972282`*^9}, {
   3.4650987666862283`*^9, 3.465098818871228*^9}, {3.4652102452041273`*^9, 
   3.465210268748704*^9}, {3.465737380289*^9, 3.465737519525*^9}, {
   3.466480466941*^9, 3.4664805011549997`*^9}, {3.466486550094*^9, 
   3.4664865960769997`*^9}, {3.46648682867*^9, 3.466486849208*^9}, 
   3.466494534133*^9, 3.466494782619*^9, {3.4667387627860003`*^9, 
   3.466738785487*^9}, {3.477284379793*^9, 3.477284396343*^9}, {
   3.4772844523970003`*^9, 3.47728448146*^9}, 3.5520692555378394`*^9, 
   3.552069380916011*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], 
    PointBox[{{12000., 0.9718911204106451}, {12001., 1.0904199796915346`}, {
     12002., 0.9719218152214055}, {12003., 1.0904568775565995`}, {12004., 
     0.9719524995222604}, {12005., 1.090493764161349}, {12006., 
     0.9719831732660121}, {12007., 1.0905306394486}, {12008., 
     0.9720138364053985}, {12009., 1.0905675033610838`}, {12010., 
     0.9720444888930931}, {12011., 1.090604355841444}, {12012., 
     0.9720751306817054}, {12013., 1.0906411968322387`}, {12014., 
     0.9721057617237802}, {12015., 1.0906780262759388`}, {12016., 
     0.9721363819717985}, {12017., 1.0907148441149286`}, {12018., 
     0.9721669913781769}, {12019., 1.0907516502915062`}, {12020., 
     0.9721975898952676}, {12021., 1.0907884447478828`}, {12022., 
     0.9722281774753593}, {12023., 1.0908252274261836`}, {12024., 
     0.972258754070676}, {12025., 1.090861998268447}, {12026., 
     0.9722893196333778}, {12027., 1.0908987572166249`}, {12028., 
     0.9723198741155611}, {12029., 1.0909355042125826`}, {12030., 
     0.9723504174692579}}]}, 
   {GrayLevel[0.6], 
    LineBox[{{12000., 0.9718911204106451}, {12001., 1.0904199796915346`}, {
     12002., 0.9719218152214055}, {12003., 1.0904568775565995`}, {12004., 
     0.9719524995222604}, {12005., 1.090493764161349}, {12006., 
     0.9719831732660121}, {12007., 1.0905306394486}, {12008., 
     0.9720138364053985}, {12009., 1.0905675033610838`}, {12010., 
     0.9720444888930931}, {12011., 1.090604355841444}, {12012., 
     0.9720751306817054}, {12013., 1.0906411968322387`}, {12014., 
     0.9721057617237802}, {12015., 1.0906780262759388`}, {12016., 
     0.9721363819717985}, {12017., 1.0907148441149286`}, {12018., 
     0.9721669913781769}, {12019., 1.0907516502915062`}, {12020., 
     0.9721975898952676}, {12021., 1.0907884447478828`}, {12022., 
     0.9722281774753593}, {12023., 1.0908252274261836`}, {12024., 
     0.972258754070676}, {12025., 1.090861998268447}, {12026., 
     0.9722893196333778}, {12027., 1.0908987572166249`}, {12028., 
     0.9723198741155611}, {12029., 1.0909355042125826`}, {12030., 
     0.9723504174692579}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["\"strain\"", TraditionalForm]},
  AxesOrigin->{Automatic, 0.96},
  ImageSize->150,
  PlotRange->Automatic,
  PlotRangeClipping->True,
  Ticks->{{{12000, 
      FormBox["12000", TraditionalForm]}, {12010, 
      FormBox["12010", TraditionalForm]}, {12020, 
      FormBox["12020", TraditionalForm]}, {12030, 
      FormBox["12030", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{3.480754110469*^9, 3.4807634924630003`*^9, 
  3.5492383257015095`*^9, 3.5520692811473045`*^9, 3.5520693158932915`*^9, 
  3.552069376239743*^9, 3.552069410718715*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<solution-micro.eps\>\"", ",", "G2"}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<solution-micro.pdf\>\"", ",", "G2"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.461303743900483*^9, 3.4613037550354834`*^9}, {
  3.46648091579*^9, 3.466480918398*^9}, {3.466486593441*^9, 
  3.466486593568*^9}, {3.552069318731454*^9, 3.552069326077874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyNormInf", "[", "sol_", "]"}], ":=", 
  RowBox[{"Norm", "[", 
   RowBox[{"sol", ",", "\[Infinity]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466488821296*^9, 3.466488856823*^9}, {3.466488908028*^9,
   3.466488911804*^9}, {3.549202430301336*^9, 3.5492024343495674`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dataHQC", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"HQCSolveImproved", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.461232660255483*^9, 3.4612326625214834`*^9}, {
   3.461232849574483*^9, 3.4612328550694833`*^9}, {3.4612457617864833`*^9, 
   3.461245785064483*^9}, {3.465215897506732*^9, 3.46521590334372*^9}, {
   3.465270645380828*^9, 3.4652706456901493`*^9}, {3.4652706763940077`*^9, 
   3.465270676599387*^9}, 3.465281753626812*^9, 3.466484582975*^9, {
   3.466486379016*^9, 3.466486380586*^9}, 3.466486942384*^9, {
   3.466487762082*^9, 3.466487764785*^9}, {3.466488939942*^9, 
   3.466488947013*^9}, 3.466494768472*^9, 3.5492024420440073`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.549299952370143*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dataHQC1", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "-", 
                RowBox[{"Mean", "[", "u", "]"}]}], ")"}], "/", "n"}], "]"}], "/.",
             
            RowBox[{"HQCSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "-", 
                RowBox[{"Mean", "[", "u", "]"}]}], ")"}], "/", "n"}], "]"}], "/.",
             
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.466484719608*^9, 3.4664847235439997`*^9}, {
   3.466484950771*^9, 3.466484952906*^9}, {3.4664862544700003`*^9, 
   3.4664862546619997`*^9}, {3.46648631138*^9, 3.466486312947*^9}, {
   3.466487146292*^9, 3.4664871515880003`*^9}, {3.46648743458*^9, 
   3.466487434651*^9}, 3.466487774641*^9, {3.4664878112939997`*^9, 
   3.4664878138859997`*^9}, {3.466488964275*^9, 3.466488969307*^9}, {
   3.466492749406*^9, 3.466492751013*^9}, 3.4664947691610003`*^9, 
   3.549202447245305*^9}],

Cell[BoxData[
 RowBox[{"dataHQC1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "2", ",", 
      "0.0044741708712686003168129537722156091555829733503344030655`35."}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", 
      "0.0018653244579455178564491546642442198676680957092683403936`35."}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "8", ",", 
      "0.0005277243879997151348736641909427120305942589800425254087`35."}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "16", ",", 
      "0.000132630169935652028604547081697600136610060142556569580445101808682\
66525551`35."}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "32", ",", 
      "0.000035117444872434886104969684564946380283481007288284426198891208137\
54599406`35."}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "64", ",", 
      "0.000010136025076020825870667949748180572347349121984084219901121123042\
24839637`35."}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "128", ",", 
      "3.867012360045824565736189988533213277643310747524709094045154845750109\
64`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "256", ",", 
      "2.305971152370753798011055155636556718525099267671542578948036791744552\
68`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "512", ",", 
      "1.935174613386079094502269376729405467236278474563343691293662626711835\
29`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1024", ",", 
      "1.869921261149279131711735610755629757159655138516508519306435280770815\
32`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2048", ",", 
      "1.863894860569609283553512126855526802463964978140813514984363548451315\
54`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4096", ",", 
      "1.863499191709214081879437822805869773952535337399124837963053804542044\
76`35.*^-6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "8192", ",", 
      "1.8634742445735335376703298169395781683930354163988762`35.*^-6"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.549299961538667*^9, 3.5492999615576687`*^9}}],

Cell[BoxData[
 RowBox[{"dataHQC2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"HQCSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4664847364630003`*^9, 3.466484738382*^9}, {
   3.4664847687019997`*^9, 3.46648477295*^9}, 3.466487138701*^9, {
   3.466487752059*^9, 3.466487775825*^9}, {3.466487815565*^9, 
   3.4664878178780003`*^9}, {3.466488971731*^9, 3.466488978236*^9}, 
   3.466494769682*^9, 3.549202447848339*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"For", " ", "presentation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"G3", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "dataHQC1"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "dataHQC2"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "dataHQC"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "i"}], ",", 
            RowBox[{
             RowBox[{"dataHQC", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "2"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"i", "/", 
               RowBox[{"dataHQC", "[", 
                RowBox[{"[", 
                 RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"First", "/@", "dataHQC"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "i"}], ",", 
            RowBox[{
             RowBox[{"dataHQC1", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "2"}], "]"}], "]"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "/", 
                RowBox[{"dataHQC1", "[", 
                 RowBox[{"[", 
                  RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
              "2"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"First", "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"dataHQC1", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"dataHQC1", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "/", 
                    RowBox[{"dataHQC1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "^", 
                   RowBox[{"-", "2"}]}]}], ">", "j"}]}]}], "]"}]}]}], "}"}]}],
          "]"}]}], "}"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[EmptySquare]\>\"", ",", "\"\<+\>\"", ",", 
         "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Black", ",", "Black", ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "False", ",", "False", ",", "False", ",", "True", ",", "True"}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], \"H\"]\)-u\!\(\*SubscriptBox[\(|\), \
SuperscriptBox[\(L\), \(2\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], \"H\"]\)-u\!\(\*SubscriptBox[\(|\), \
SuperscriptBox[\(H\), \(1\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
RowBox[{\"H\", \",\", \"c\"}]]\)-u\!\(\*SubscriptBox[\(|\), \
SuperscriptBox[\(H\), \(1\)]]\)\>\"", ",", 
         "\"\<O(\!\(\*SuperscriptBox[\(H\), \(1\)]\))\>\"", ",", 
         "\"\<O(\!\(\*SuperscriptBox[\(H\), \(2\)]\))\>\""}], "}"}]}], ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], ",", 
      RowBox[{"LegendSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.9", ",", "0.8"}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"170", ",", "Automatic"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"H", ",", "\"\<error\>\""}], "}"}]}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", "/", "10000"}], ",", "Automatic"}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.479203600903*^9, 3.479203612149*^9}, {3.479203906013*^9,
    3.479203935763*^9}, {3.479203971587*^9, 3.479204046109*^9}, {
   3.479204106002*^9, 3.479204118369*^9}, 3.479204455766*^9, 3.47920588158*^9,
    3.480752614942*^9, {3.4807527406470003`*^9, 3.4807527512860003`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBIAmIQ/d7y1z8nvWf7d13euNNpsegBCP/b/pB+p1sqypIH
ildb229axHAg7ts6CQEDOag824Hja732SN9WPJB9Yse+yzu5Dzh/kHlf06wC
VS9wgDtzjtvm/2oHNn6Sml+VIXwgc5EDr9BbDah+sQNN5ys2Hv6qeUC38WYc
9xeJAytnxOq3+mtBzZM+cKbjnaxootaBlfwz5ObUyx3oOCBrsSdJC2q+woGS
wivcN4B8IX/t/GmsSgcuXuc4exPIh/lnypV0F4lGJrh/bNX23dB/xwT3j+Q8
xUCrUha4f+5eCfpgV8oK98/sxZOf7PjPCvfPxLNhqSts2OD+eXdom7BOCBvc
Pyfj3Nrio9ng/umoKHriFcsG90+pm93JY0A+zD9GiXtUnwD5MP9o+LS8ewXk
w/zzR07I600sG9w/P3msP2+P5YD7R6R6QuXvWC64fyoZ7p7Y3s0P98/0BRMz
z0wWgvvHpXrqXjZvUbh/9nFzp06SlID7p+Zl8yH1N1Jw/7DNEYzqPS0L98+0
60c/64cpwP1jUvDHYvEpRbh/ar4vfpQSpAz3z8+qwH3/2FXh/uk1Kvx+310d
7p/dU59PftbCAvePucqy4HIBhH82b0oR5piD2z9XnxecnBKJ8I+wfoBmrDzC
P4Fl+p2qTxH+6d/L9/LtKoR/0pjKVaItEP5hXZYWYj8b4Z8lnmEtyv+U4P5x
fuu6hT1RBe6fRxNMn7w+rAr3j/SGSMtWYWG4f6bbSfwUnS8B94/w2Ws7lmnh
zj+sXzVlnixA5B9nG86aNWnqcP80Nr+4XaKDSN+j+XU0v9IjvwIA6ekWeQ==

      "], {{{}, {}, {}, {}, {}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         LineBox[{40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52}]}, 
        {GrayLevel[0], Dashing[{0, Small}], 
         LineBox[{53, 54, 55, 56, 57, 58, 59}]}}, {
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptySquare]", 60],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 61],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 62],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 63],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 64],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 65],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 66],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 67],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 68],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 69],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 70],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 71],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 72],
          "InsetString"]}, 
        {GrayLevel[0], 
         TagBox[InsetBox["+", 73],
          "InsetString"], 
         TagBox[InsetBox["+", 74],
          "InsetString"], 
         TagBox[InsetBox["+", 75],
          "InsetString"], 
         TagBox[InsetBox["+", 76],
          "InsetString"], 
         TagBox[InsetBox["+", 77],
          "InsetString"], 
         TagBox[InsetBox["+", 78],
          "InsetString"], 
         TagBox[InsetBox["+", 79],
          "InsetString"], 
         TagBox[InsetBox["+", 80],
          "InsetString"], 
         TagBox[InsetBox["+", 81],
          "InsetString"], 
         TagBox[InsetBox["+", 82],
          "InsetString"], 
         TagBox[InsetBox["+", 83],
          "InsetString"], 
         TagBox[InsetBox["+", 84],
          "InsetString"], 
         TagBox[InsetBox["+", 85],
          "InsetString"]}, 
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptyDiamond]", 86],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 87],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 88],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 89],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 90],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 91],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 92],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 93],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 94],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 95],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 96],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 97],
          "InsetString"], 
         TagBox[InsetBox["\[EmptyDiamond]", 98],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         TagBox[InsetBox["", 40],
          "InsetString"], 
         TagBox[InsetBox["", 41],
          "InsetString"], 
         TagBox[InsetBox["", 42],
          "InsetString"], 
         TagBox[InsetBox["", 43],
          "InsetString"], 
         TagBox[InsetBox["", 44],
          "InsetString"], 
         TagBox[InsetBox["", 45],
          "InsetString"], 
         TagBox[InsetBox["", 46],
          "InsetString"], 
         TagBox[InsetBox["", 47],
          "InsetString"], 
         TagBox[InsetBox["", 48],
          "InsetString"], 
         TagBox[InsetBox["", 49],
          "InsetString"], 
         TagBox[InsetBox["", 50],
          "InsetString"], 
         TagBox[InsetBox["", 51],
          "InsetString"], 
         TagBox[InsetBox["", 52],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{0, Small}], 
         TagBox[InsetBox["", 53],
          "InsetString"], 
         TagBox[InsetBox["", 54],
          "InsetString"], 
         TagBox[InsetBox["", 55],
          "InsetString"], 
         TagBox[InsetBox["", 56],
          "InsetString"], 
         TagBox[InsetBox["", 57],
          "InsetString"], 
         TagBox[InsetBox["", 58],
          "InsetString"], 
         TagBox[InsetBox["", 59],
          "InsetString"]}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["H", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->{-9.903487552536127, -13.193067939118835`},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox["\" \"", TraditionalForm]}, {-11.512925464970229`, 
          FormBox["\" \"", TraditionalForm]}, {-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{170, Automatic},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->{{-9.903487552536127, 
      0.}, {-13.193067939118835`, -2.31303456727853}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{-0.35000000000000003`, 0.5499999999999999}, \
{0.55, 1.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{-0.4, 0.6}, {0.5, 1.4}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{0, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{0, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"O(\\!\\(\\*SuperscriptBox[\\(H\\), \
\\(2\\)]\\))\"\>", {1.21, 0.58}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{Small, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{Small, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"O(\\!\\(\\*SuperscriptBox[\\(H\\), \
\\(1\\)]\\))\"\>", {1.21, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyDiamond]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n RowBox[{\\\"H\\\", \\\",\\\", \
\\\"c\\\"}]]\\)-u\\!\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \
\\(1\\)]]\\)\"\>", {1.21, 2.9}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"+\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\\"H\\\"]\\)-u\\!\\(\\*SubscriptBox[\\(|\\), \
SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", {1.21, 4.0600000000000005`}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptySquare]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 4.72}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\\"H\\\"]\\)-u\\!\\(\\*SubscriptBox[\\(|\\), \
SuperscriptBox[\\(L\\), \\(2\\)]]\\)\"\>", {1.21, 5.22}, {-1, 0}, Automatic, {
              1, 0}]}}, {}},
          AspectRatio->0.888888888888889,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           5.8999999999999995`}}], {-0.4, 0.6}, {
         Left, Bottom}, {0.9, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{170., Automatic},
  PlotRange->All]], "Output",
 CellChangeTimes->{3.480754265605*^9, 3.4807636500290003`*^9, 
  3.5492463942940063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<presentation-error1.eps\>\"", ",", "G3"}], "]"}]], "Input",
 CellChangeTimes->{{3.479203763422*^9, 3.479203765038*^9}}],

Cell[BoxData["\<\"presentation-error1.eps\"\>"], "Output",
 CellChangeTimes->{3.480754267325*^9, 3.480763651976*^9, 
  3.5492463950630503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "dataHQC"}], 
      ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "i"}], ",", 
          RowBox[{
           RowBox[{"dataHQC", "[", 
            RowBox[{"[", 
             RowBox[{"4", ",", "2"}], "]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"i", "/", 
             RowBox[{"dataHQC", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",",
         
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"First", "/@", "dataHQC"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[EmptySquare]\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"False", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"PlotLegend", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<|\!\(\*SubsuperscriptBox[\"u\", \"h\", \"c\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(W\), \(1, \
\[Infinity]\)]]\)\>\"", ",", "\"\<O(h)\>\""}], "}"}]}], ",", 
    RowBox[{"LegendPosition", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.1", ",", 
       RowBox[{"-", "0.4"}]}], "}"}]}], ",", 
    RowBox[{"LegendSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.8", ",", "0.8"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "140"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"h", ",", "\"\<error\>\""}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", "/", "10000"}], ",", "Automatic"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.468233586957*^9, {3.4682354098900003`*^9, 3.468235410835*^9}, 
   3.4769454507837734`*^9, {3.477233706408*^9, 3.477233706568*^9}, {
   3.477233976913*^9, 3.477233981097*^9}, {3.477236525492*^9, 
   3.477236550965*^9}, {3.4772366184040003`*^9, 3.477236618675*^9}, 
   3.477285173222*^9, 3.47920588398*^9, 3.480752615918*^9, {
   3.4807527584300003`*^9, 3.480752768469*^9}, {3.549300005227166*^9, 
   3.5493000517548275`*^9}, {3.549300193925959*^9, 3.5493002700773144`*^9}, {
   3.5493003186070905`*^9, 3.5493003354120517`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     GraphicsComplexBox[{{-0.6931471805599453, -3.0457610132594906`}, \
{-1.3862943611198906`, -3.295889806482032}, {-2.0794415416798357`, \
-3.9432216350979243`}, {-2.772588722239781, -4.644334458840738}, \
{-3.4657359027997265`, -5.323267900704028}, {-4.1588830833596715`, \
-6.024972513961016}, {-4.852030263919617, -6.730620421696923}, \
{-5.545177444479562, -7.448781401943966}, {-6.238324625039508, \
-8.168334596539164}, {-6.931471805599453, -8.895776539626333}, \
{-7.6246189861593985`, -9.660925943866225}, {-8.317766166719343, \
-10.515615413137754`}, {-9.010913347279288, -11.640380604332018`}, \
{-0.6931471805599453, -2.564892917160902}, {-1.3862943611198906`, \
-3.2580400977208472`}, {-2.0794415416798357`, -3.9511872782807926`}, \
{-2.772588722239781, -4.644334458840738}, {-3.4657359027997265`, \
-5.337481639400683}, {-4.1588830833596715`, -6.030628819960628}, \
{-4.852030263919617, -6.723776000520574}, {-5.545177444479562, \
-7.416923181080519}, {-6.238324625039508, -8.110070361640464}, \
{-6.931471805599453, -8.803217542200409}, {-7.6246189861593985`, \
-9.496364722760354}, {-8.317766166719343, -10.1895119033203}, \
{-9.010913347279288, -10.882659083880245`}, {-0.6931471805599453, \
-3.0457610132594906`}, {-1.3862943611198906`, -3.295889806482032}, \
{-2.0794415416798357`, -3.9432216350979243`}, {-2.772588722239781, \
-4.644334458840738}, {-3.4657359027997265`, -5.323267900704028}, \
{-4.1588830833596715`, -6.024972513961016}, {-4.852030263919617, \
-6.730620421696923}, {-5.545177444479562, -7.448781401943966}, \
{-6.238324625039508, -8.168334596539164}, {-6.931471805599453, \
-8.895776539626333}, {-7.6246189861593985`, -9.660925943866225}, \
{-8.317766166719343, -10.515615413137754`}, {-9.010913347279288, \
-11.640380604332018`}}, {{{}, {}, {}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         LineBox[{14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26}]}}, {
        {GrayLevel[0], 
         TagBox[InsetBox["\[EmptySquare]", 27],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 28],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 29],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 30],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 31],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 32],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 33],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 34],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 35],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 36],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 37],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 38],
          "InsetString"], 
         TagBox[InsetBox["\[EmptySquare]", 39],
          "InsetString"]}, 
        {GrayLevel[0], Dashing[{Small, Small}], 
         TagBox[InsetBox["", 14],
          "InsetString"], 
         TagBox[InsetBox["", 15],
          "InsetString"], 
         TagBox[InsetBox["", 16],
          "InsetString"], 
         TagBox[InsetBox["", 17],
          "InsetString"], 
         TagBox[InsetBox["", 18],
          "InsetString"], 
         TagBox[InsetBox["", 19],
          "InsetString"], 
         TagBox[InsetBox["", 20],
          "InsetString"], 
         TagBox[InsetBox["", 21],
          "InsetString"], 
         TagBox[InsetBox["", 22],
          "InsetString"], 
         TagBox[InsetBox["", 23],
          "InsetString"], 
         TagBox[InsetBox["", 24],
          "InsetString"], 
         TagBox[InsetBox["", 25],
          "InsetString"], 
         TagBox[InsetBox["", 26],
          "InsetString"]}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["h", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->{-9.903487552536127, -11.640380604332018`},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox["\" \"", TraditionalForm]}, {-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{Automatic, 140},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->{{-9.903487552536127, 
      0.}, {-11.640380604332018`, -2.564892917160902}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{1.1500000000000001`, -0.45}, \
{1.9500000000000002`, 0.35}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{1.1, -0.4}, {1.9000000000000001`, 0.4}],
         InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0], Dashing[{Small, Small}], 
                 LineBox[{{0, 0.5}, {1, 0.5}}]}, InsetBox[
                 StyleBox["\<\"\"\>",
                  StripOnInput->False,
                  Dashing->{Small, Small},
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"O(h)\"\>", {1.21, 0.58}, {-1, 0}, Automatic, {1, 
              0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptySquare]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SubsuperscriptBox[\\\"u\\\", \\\"h\\\", \
\\\"c\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontWeight->\\\"Plain\\\"]\\)\\\
!\\(\\*\\nStyleBox[\\\"u\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\
SubscriptBox[\\(|\\), SuperscriptBox[\\(W\\), \\(1, \[Infinity]\\)]]\\)\"\>", \
{1.21, 1.74}, {-1, 0}, Automatic, {1, 0}]}}, {}},
          AspectRatio->1.,
          FormatType->TraditionalForm,
          PlotRange->{{-0.1, 3.26}, {-0.1, 2.42}}], {1.1, -0.4}, {
         Left, Bottom}, {0.8, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{Automatic, 140.},
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.4807542706619997`*^9, 3.480763655639*^9, 3.549246396703144*^9, 
   3.549299989987294*^9, 3.549300021887119*^9, {3.5493002255427675`*^9, 
   3.5493002331011996`*^9}, {3.5493002734825096`*^9, 3.5493003388872504`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<error1.eps\>\"", ",", "G3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<error1.pdf\>\"", ",", "G3"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.461302159031483*^9, 3.4613021610764832`*^9}, {
   3.4613025521614833`*^9, 3.461302562428483*^9}, {3.466484670502*^9, 
   3.466484671166*^9}, {3.466486906863*^9, 3.466486906983*^9}, {
   3.4664890683710003`*^9, 3.4664890712980003`*^9}, 3.466489106762*^9, 
   3.46649272441*^9, 3.4664941161619997`*^9, {3.549300395458486*^9, 
   3.549300398933685*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data1", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"QCSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{"u", "-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "-", "n"}], ",", 
                
                RowBox[{"Drop", "[", 
                 RowBox[{"u", ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}], "/.", 
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.4612327410694833`*^9, {3.4612447097854834`*^9, 3.4612447114814835`*^9}, {
   3.4612460458894835`*^9, 3.4612460606614833`*^9}, {3.4651001442322283`*^9, 
   3.465100223755228*^9}, {3.4652104617588*^9, 3.465210517969874*^9}, {
   3.465210583738524*^9, 3.4652105838870287`*^9}, 3.46528174337253*^9, {
   3.4664840909969997`*^9, 3.4664840927*^9}, {3.466484456174*^9, 
   3.466484468374*^9}, {3.466484545017*^9, 3.466484549025*^9}, 
   3.466486978854*^9, {3.4664888452679996`*^9, 3.466488850579*^9}, 
   3.4664947702720003`*^9, 3.467012560267809*^9, 3.5492024485293784`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "::", "\<\"noopen\"\>"}], ":", 
  " ", "\<\"Cannot open \
\\!\\(\\\"D:/Alex/offline/cache/QCSolve-16384-2-0-\
206819b9b5ac3c4097deb8c8fe9683f9\\\"\\). \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5492463979392147`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "::", "\<\"noopen\"\>"}], ":", 
  " ", "\<\"Cannot open \
\\!\\(\\\"D:/Alex/offline/cache/QCSolve-16384-2-0-\
206819b9b5ac3c4097deb8c8fe9683f9\\\"\\). \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5492463979522157`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "::", "\<\"noopen\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"Cannot open \
\\!\\(\\\"D:/Alex/offline/cache/QCSolve-16384-4-0-\
fd9cdeb05ed84ff3d063ab81d219e47d\\\"\\). \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.54924688039281*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"Further output of \\!\\(Get :: \\\"noopen\\\"\\) will be \
suppressed during this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5492468804008102`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", 
     "0.0950457084447654477252549137811919031302702464584533759263`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", 
     "0.0928934979613734552392402649686546628732027581052192283313`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", 
     "0.0835935401898871020189056399252714163706745332833413989273`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", 
     "0.078706008641679964088756724063536117925453276531331281716`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "32", ",", 
     "0.0770496699163261744697731630895140839884294086710722428834`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "64", ",", 
     "0.0767648438944281639528061148178815092122003094719732057236`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "128", ",", 
     "0.0766811983450977543884546508273397540408142596409389211975`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "256", ",", 
     "0.0766558910844707350969899304265064002380211271799348766181`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "512", ",", 
     "0.0766502454211108213751550925835213755200594195427474277113`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1024", ",", 
     "0.076648515085130603925648264710486444768538532424244213738`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2048", ",", 
     "0.0766482634310756994874370620670605090468412316104637011026`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4096", ",", 
     "0.0766482127599503528318999254266641378352883612961758922562`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8192", ",", 
     "0.0766482028089591759953255075847092351871387502857058743305`35."}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.48075432506*^9, 3.480763709207*^9, 
  3.5492484082411976`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "u"}], "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "-", "n"}], 
                 ",", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"u", ",", 
                   RowBox[{"-", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/.", 
            RowBox[{"QCSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "u"}], "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"u", "[", 
                   RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "-", "n"}], 
                 ",", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"u", ",", 
                   RowBox[{"-", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/.", 
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4612326996914835`*^9, 3.461232737027483*^9}, {
   3.4612460442804832`*^9, 3.4612460581944833`*^9}, {3.465100191293228*^9, 
   3.4651002093882284`*^9}, {3.46521053983599*^9, 3.4652105873870497`*^9}, 
   3.46528173986579*^9, {3.466484556527*^9, 3.4664845586619997`*^9}, 
   3.46648697655*^9, {3.4664889286879997`*^9, 3.4664889314700003`*^9}, 
   3.466494770914*^9, 3.467012566963809*^9, 3.5492024492364187`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", 
     "0.0388309523616558185695041469771511804236979602231063126937`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", 
     "0.0331889389636945619450784184300961148826996937923111712632`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", 
     "0.0227674357724966400623972528370818833983315378354502945605`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", 
     "0.0178010138524337979035002720141257284144790932395358711175`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "32", ",", 
     "0.0160636881000635983060768168032465483177798891309767226692`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "64", ",", 
     "0.0157209869554708226026792729125866041458478043002632468715`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "128", ",", 
     "0.0156226752644641202396896199281857141676102765931536537521`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "256", ",", 
     "0.0155941873641515029667736850432637494044214873446662081303`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "512", ",", 
     "0.0155880636877646390275620594741890894073390545823312595644`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1024", ",", 
     "0.0155862621574422627809892613682641389972469887739878859559`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2048", ",", 
     "0.0155860105033873583427780587248382032755496879602073733205`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4096", ",", 
     "0.0155859513999292087331276853498582641699179913627203431346`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8192", ",", 
     "0.0155859368269521556816240341005995877233256157778548497938`35."}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4807543746879997`*^9, 3.480763760421*^9, 
  3.549248442323147*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data3", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ptlog2", "=", "14"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"MyNormInf", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "-", 
                RowBox[{"Mean", "[", "u", "]"}]}], ")"}], "/", "n"}], "]"}], "/.",
             
            RowBox[{"QCSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", "k"}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}], "-", 
          RowBox[{"ReleaseHold", "[", 
           RowBox[{
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "-", 
                RowBox[{"Mean", "[", "u", "]"}]}], ")"}], "/", "n"}], "]"}], "/.",
             
            RowBox[{"ProjectionSolve", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nMain", "\[Rule]", 
                RowBox[{"2", "^", "ptlog2"}]}], ",", 
               RowBox[{"nCorner", "\[Rule]", "0"}], ",", 
               RowBox[{"EquilDist", "\[Rule]", "1"}], ",", 
               RowBox[{"Eps", "\[Rule]", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "25"}]}]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"2", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", 
           RowBox[{"ptlog2", "-", "1"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.466491116863*^9, 3.466491123105*^9}, {3.466491729342*^9,
    3.4664917589890003`*^9}, 3.466494771434*^9, 3.4670125624748087`*^9, {
   3.480752631391*^9, 3.4807526330959997`*^9}, 3.549202449770449*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", 
     "0.0048045705881985113341848388194290832995266388853818868821`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", 
     "0.0030860258954821408783880871786380998344471654223314417915`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", 
     "0.0020442718255010567631625728998094244545841611162146093639`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", 
     "0.0017909573690738933570963570316423672754937066661351143303`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "32", ",", 
     "0.001721124477955516699480480647090751603973595893835155905`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "64", ",", 
     "0.0017037897232059330300043406979780065799736676726274692679`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "128", ",", 
     "0.0016994352525338124155781997791712243509378279178613261533`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "256", ",", 
     "0.0016983349641573866179543547201614980745744200725623190164`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "512", ",", 
     "0.001698060841825829611214134190486474841490322729454330654`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1024", ",", 
     "0.0016979966570137682262666162825010726608487728742044558746`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2048", ",", 
     "0.001697978670362977579474903100246545029139982371810078688`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4096", ",", 
     "0.0016979747634424757877598575609040867683791898076811061621`35."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8192", ",", 
     "0.0016979740507365205770291684142732037819400747092716590428`35."}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.480754423455*^9, 3.4807638099449997`*^9, 
  3.5492484758190627`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data1"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data2"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data3"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "dataHQC"}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\[EmptySquare]\>\"", ",", 
       "\"\<\[EmptyCircle]\>\"", ",", "\"\<+\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotLegend", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<|\!\(\*SuperscriptBox[\"u\", 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|Av(\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(L\), \
\(2\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
RowBox[{\"H\", \",\", \"c\"}]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LegendPosition", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5"}], ",", "0.6"}], "}"}]}], ",", 
    RowBox[{"LegendSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.3", ",", "0.8"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"170", ",", "Automatic"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"H", ",", "\"\<error\>\""}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", "/", "10000"}], ",", 
       RowBox[{"3", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.479204190347*^9, {3.479204328427*^9, 3.4792043423859997`*^9}, 
   3.479204415149*^9, 3.4792044487869997`*^9, 3.4792058392279997`*^9, 
   3.4807526166029997`*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDIAGIQ/d7y1z8nvWf7d5R+/nfwMtMBCP/b/jX1+rmrmJgP
FK+2tt+0iOHA5nZv0y23mKHybAcOXJp2SyyM5UD2iR37Lu/kPsCoUsC7rJEF
ql7gAOPlqIPWnSwHNn6Sml+VIXzAgNk6srybBapf7IDfpy0ZKj0sB3Qbb8Zx
f5E4EDlNkc27B2ae9IEWVr47YUD+Sv4ZcnPq5Q68uLZjSkQPzHyFAymzit+C
+EL+2vnTWJUOfMt68A/Eh/nnv4u5J+NfTrh/5t5r4Oi244b7Ry7Cpi3diQ/u
H5cNUwX1ZQXg/vFZK7A1vE0A7h+5zvbjOXME4P6ZOH2xw02gOMw/cfvUt25f
IgD3T/wPz9VySwXg/nG/MPW7DZAP84+Tv4Kx41IBuH/uvp9t6ATkw/zDah9d
AOLD/ONcYnrLN0oU7h9Pqx3r5siLw/1junHdjrCjEnD/fJ8zQ/KcjyTcPz/z
/M07SiXh/nn5acKtp/WScP+0zfq7vqVJEu6fZbbO5XrNknD/LHz28XhEsyTc
P0GKizYkAfkw/+xVaS5PbZaE++f4kTeCaUA+zD9SV8T1QHyYf37yWH/eHssB
949I9YTK37FccP9UMtw9sb2bH+6f6QsmZp6ZLAT3j0v11L1s3qJw/+zj5k6d
JCkB90/Ny+ZD6m+k4P5hmyMY1XtaFu6fadePftYPU4D7x6Tgj8XiU4pw/9R8
X/woJUgZ7p+fVYH7/rGrwv3Ta1T4/b67+oHR/DOaf0bzD/n5BwCC6EBH
      "], {
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptyDiamond]", 53],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 54],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 55],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 56],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 57],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 58],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 59],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 60],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 61],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 62],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 63],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 64],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 65],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptySquare]", 66],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 67],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 68],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 69],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 70],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 71],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 72],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 73],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 74],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 75],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 76],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 77],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 78],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptyCircle]", 79],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 80],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 81],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 82],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 83],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 84],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 85],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 86],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 87],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 88],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 89],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 90],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 91],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["+", 92],
         "InsetString"], 
        TagBox[InsetBox["+", 93],
         "InsetString"], 
        TagBox[InsetBox["+", 94],
         "InsetString"], 
        TagBox[InsetBox["+", 95],
         "InsetString"], 
        TagBox[InsetBox["+", 96],
         "InsetString"], 
        TagBox[InsetBox["+", 97],
         "InsetString"], 
        TagBox[InsetBox["+", 98],
         "InsetString"], 
        TagBox[InsetBox["+", 99],
         "InsetString"], 
        TagBox[InsetBox["+", 100],
         "InsetString"], 
        TagBox[InsetBox["+", 101],
         "InsetString"], 
        TagBox[InsetBox["+", 102],
         "InsetString"], 
        TagBox[InsetBox["+", 103],
         "InsetString"], 
        TagBox[InsetBox["+", 104],
         "InsetString"]}, {}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["H", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->NCache[{-9.903487552536127, -Log[
          Rational[1000000, 3]]}, {-9.903487552536127, -12.716898269296165`}],
     
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox["\" \"", TraditionalForm]}, {-11.512925464970229`, 
          FormBox["\" \"", TraditionalForm]}, {-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{170, Automatic},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->NCache[{{-9.903487552536127, 0.}, {-Log[
           Rational[
           1000000, 3]], -2.3533973615692183`}}, {{-9.903487552536127, 
       0.}, {-12.716898269296165`, -2.3533973615692183`}}],
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{-0.45, 0.5499999999999999}, {0.8500000000000001, 1.35}]}, \

     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{-0.5, 0.6}, {0.8, 1.4}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"+\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n RowBox[{\\\"H\\\", \\\",\\\", \
\\\"c\\\"}]]\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", \
{1.21, 0.58}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyCircle]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\
\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\
\\n StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\\
nFontSlant->\\\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(L\\), \
\\(2\\)]]\\)\"\>", {1.21, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptySquare]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|Av(\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\
\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\
\\n StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\\
nFontSlant->\\\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nStripOnInput->False,\\\
nFontWeight->Bold,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*SubscriptBox[\\(|\\\
), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", {1.21, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyDiamond]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\\"u\\\", \\n \
StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\\*\\nStyleBox[\\\"-\
\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", \
{1.21, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}}, {}},
          AspectRatio->0.6153846153846154,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           4.739999999999999}}], {-0.5, 0.6}, {
         Left, Bottom}, {1.3, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{170., Automatic},
  PlotRange->All]], "Output",
 CellChangeTimes->{3.4807544266549997`*^9, 3.480763813441*^9, 
  3.549248477419154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<presentation-error2.eps\>\"", ",", "G"}], "]"}]], "Input",
 CellChangeTimes->{{3.479204155752*^9, 3.4792041575369997`*^9}}],

Cell[BoxData["\<\"presentation-error2.eps\"\>"], "Output",
 CellChangeTimes->{3.48075442815*^9, 3.480763815071*^9, 
  3.5492484780341897`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data1"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data2"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", "data3"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "dataHQC"}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[EmptyDiamond]\>\"", ",", "\"\<\[EmptySquare]\>\"", ",", 
       "\"\<\[EmptyCircle]\>\"", ",", "\"\<+\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotLegend", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<|\!\(\*SuperscriptBox[\"u\", 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|Av(\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
StyleBox[\"QC\",
FontSlant->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(L\), \
\(2\)]]\)\>\"", ",", "\"\<|\!\(\*SuperscriptBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"], 
RowBox[{\"H\", \",\", \"c\"}]]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[
StyleBox[\"u\",
StripOnInput->False,
FontWeight->Bold,
FontSlant->\"Italic\"],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(|\), SuperscriptBox[\(H\), \
\(1\)]]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LegendPosition", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.1", ",", 
       RowBox[{"-", "0.4"}]}], "}"}]}], ",", 
    RowBox[{"LegendSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.1", ",", "0.75"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "140"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"H", ",", "\"\<error\>\""}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", "/", "10000"}], ",", 
       RowBox[{"3", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.468235361693*^9, 3.476945453557773*^9, {3.477234009274*^9, 
   3.477234023099*^9}, {3.477234063527*^9, 3.4772340739890003`*^9}, {
   3.477234168156*^9, 3.477234191238*^9}, 3.4772367560220003`*^9, {
   3.4772850873929996`*^9, 3.477285093824*^9}, {3.477285124215*^9, 
   3.477285141333*^9}, {3.4792058248380003`*^9, 3.479205825124*^9}, {
   3.480752610124*^9, 3.480752611899*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDIAGIQ/d7y1z8nvWf7d5R+/nfwMtMBCP/b/jX1+rmrmJgP
FK+2tt+0iOHA5nZv0y23mKHybAcOXJp2SyyM5UD2iR37Lu/kPsCoUsC7rJEF
ql7gAOPlqIPWnSwHNn6Sml+VIXzAgNk6srybBapf7IDfpy0ZKj0sB3Qbb8Zx
f5E4EDlNkc27B2ae9IEWVr47YUD+Sv4ZcnPq5Q68uLZjSkQPzHyFAymzit+C
+EL+2vnTWJUOfMt68A/Eh/nnv4u5J+NfTrh/5t5r4Oi244b7Ry7Cpi3diQ/u
H5cNUwX1ZQXg/vFZK7A1vE0A7h+5zvbjOXME4P6ZOH2xw02gOMw/cfvUt25f
IgD3T/wPz9VySwXg/nG/MPW7DZAP84+Tv4Kx41IBuH/uvp9t6ATkw/zDah9d
AOLD/ONcYnrLN0oU7h9Pqx3r5siLw/1junHdjrCjEnD/fJ8zQ/KcjyTcPz/z
/M07SiXh/nn5acKtp/WScP+0zfq7vqVJEu6fZbbO5XrNknD/LHz28XhEsyTc
P0GKizYkAfkw/+xVaS5PbZaE++f4kTeCaUA+zD9SV8T1QHyYf37yWH/eHssB
949I9YTK37FccP9UMtw9sb2bH+6f6QsmZp6ZLAT3j0v11L1s3qJw/+zj5k6d
JCkB90/Ny+ZD6m+k4P5hmyMY1XtaFu6fadePftYPU4D7x6Tgj8XiU4pw/9R8
X/woJUgZ7p+fVYH7/rGrwv3Ta1T4/b67+oHR/DOaf0bzD/n5BwCC6EBH
      "], {
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptyDiamond]", 53],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 54],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 55],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 56],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 57],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 58],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 59],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 60],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 61],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 62],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 63],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 64],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyDiamond]", 65],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptySquare]", 66],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 67],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 68],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 69],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 70],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 71],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 72],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 73],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 74],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 75],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 76],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 77],
         "InsetString"], 
        TagBox[InsetBox["\[EmptySquare]", 78],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["\[EmptyCircle]", 79],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 80],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 81],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 82],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 83],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 84],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 85],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 86],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 87],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 88],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 89],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 90],
         "InsetString"], 
        TagBox[InsetBox["\[EmptyCircle]", 91],
         "InsetString"]}, 
       {GrayLevel[0], 
        TagBox[InsetBox["+", 92],
         "InsetString"], 
        TagBox[InsetBox["+", 93],
         "InsetString"], 
        TagBox[InsetBox["+", 94],
         "InsetString"], 
        TagBox[InsetBox["+", 95],
         "InsetString"], 
        TagBox[InsetBox["+", 96],
         "InsetString"], 
        TagBox[InsetBox["+", 97],
         "InsetString"], 
        TagBox[InsetBox["+", 98],
         "InsetString"], 
        TagBox[InsetBox["+", 99],
         "InsetString"], 
        TagBox[InsetBox["+", 100],
         "InsetString"], 
        TagBox[InsetBox["+", 101],
         "InsetString"], 
        TagBox[InsetBox["+", 102],
         "InsetString"], 
        TagBox[InsetBox["+", 103],
         "InsetString"], 
        TagBox[InsetBox["+", 104],
         "InsetString"]}, {}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox["H", TraditionalForm], 
       FormBox["\"error\"", TraditionalForm]},
     AxesOrigin->NCache[{-9.903487552536127, -Log[
          Rational[1000000, 3]]}, {-9.903487552536127, -12.716898269296165`}],
     
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     FrameTicks->{{{{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox["\" \"", TraditionalForm]}, {-11.512925464970229`, 
          FormBox["\" \"", TraditionalForm]}, {-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0, 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-9.210340371976182, 
          FormBox["\" \"", TraditionalForm]}, {-6.907755278982137, 
          FormBox["\" \"", TraditionalForm]}, {-4.605170185988091, 
          FormBox["\" \"", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["\" \"", TraditionalForm]}, {0, 
          FormBox["\" \"", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}},
     GridLines->{None, None},
     ImageSize->{Automatic, 140},
     Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}},
     PlotRange->NCache[{{-9.903487552536127, 0.}, {-Log[
           Rational[
           1000000, 3]], -2.3533973615692183`}}, {{-9.903487552536127, 
       0.}, {-12.716898269296165`, -2.3533973615692183`}}],
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], 
       Scaled[0.02]},
     Ticks->FrontEndValueCache[{{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}, {{{-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {0., 
          FormBox["1", TraditionalForm]}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.6094379124341003`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-1.203972804325936, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.916290731874155, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.6931471805599453, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.5108256237659905, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.35667494393873245`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.2231435513142097, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-0.10536051565782616`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}, {{-13.815510557964274`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "6"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-11.512925464970229`, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "5"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-9.210340371976182, 
          FormBox[
           TagBox[
            SuperscriptBox[
             TagBox["10", Power, Editable -> True, Selectable -> True], 
             TagBox[
              RowBox[{"-", "4"}], Power, Editable -> True, Selectable -> 
              True]], 
            InterpretTemplate[Superscript[#, #2]& ], Editable -> False, 
            Selectable -> False], TraditionalForm]}, {-6.907755278982137, 
          FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
          FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
          FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.716898269296165`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.429216196844383`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.206072645530174`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-12.02375108873622, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.86960040890896, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.736069016284437`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-11.618285980628055`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.819778284410283`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.414313176302118`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-10.126631103850338`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.903487552536127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.721165995742174, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.567015315914915, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.433483923290392, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-9.315700887634009, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.517193191416238, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-8.111728083308073, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.824046010856292, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.600902459542082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.418580902748127, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.264430222920869, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.1308988302963465`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-7.013115794639964, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-6.214608098422191, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.809142990314028, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.521460917862246, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.298317366548036, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-5.115995809754082, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.961845129926823, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.8283137373023015`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-4.710530701645918, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.912023005428146, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.506557897319982, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-3.2188758248682006`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.995732273553991, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.8134107167600364`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.659260036932778, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.5257286443082556`, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}, {-2.407945608651872, 
          FormBox["\" \"", TraditionalForm], {0.00375, 0.}, {
           Thickness[0.001]}}}}]], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{1.1500000000000001`, -0.45}, \
{2.25, 0.29999999999999993`}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{RectangleBox[{1.1, -0.4}, {2.2, 0.35}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"+\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n RowBox[{\\\"H\\\", \\\",\\\", \
\\\"c\\\"}]]\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", \
{1.21, 0.58}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyCircle]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\
\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\
\\n StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\\
nFontSlant->\\\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(L\\), \
\\(2\\)]]\\)\"\>", {1.21, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptySquare]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|Av(\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"], \\n StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\
\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\
\\n StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\\
nFontSlant->\\\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nStripOnInput->False,\\\
nFontWeight->Bold,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*SubscriptBox[\\(|\\\
), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", {1.21, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[{{}, InsetBox[
                 StyleBox["\<\"\[EmptyDiamond]\"\>",
                  StripOnInput->False,
                  FrontFaceColor->GrayLevel[0],
                  BackFaceColor->GrayLevel[0],
                  GraphicsColor->GrayLevel[0],
                  FontColor->GrayLevel[0]], {0.5, 0.5}]},
               PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"|\\!\\(\\*SuperscriptBox[\\\"u\\\", \\n \
StyleBox[\\\"QC\\\",\\nFontSlant->\\\"Plain\\\"]]\\)\\!\\(\\*\\nStyleBox[\\\"-\
\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\n \
StyleBox[\\\"u\\\",\\nStripOnInput->False,\\nFontWeight->Bold,\\nFontSlant->\\\
\"Italic\\\"],\\nFontWeight->\\\"Plain\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\
\\(\\*SubscriptBox[\\(|\\), SuperscriptBox[\\(H\\), \\(1\\)]]\\)\"\>", \
{1.21, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}}, {}},
          AspectRatio->0.6818181818181818,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           4.739999999999999}}], {1.1, -0.4}, {
         Left, Bottom}, {1.1, 0.75}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->{Automatic, 140.},
  PlotRange->All]], "Output",
 CellChangeTimes->{3.48075443173*^9, 3.480763818549*^9, 
  3.5492484796202803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<error2.eps\>\"", ",", "G"}], "]"}]], "Input",
 CellChangeTimes->{{3.461302159031483*^9, 3.4613021610764832`*^9}, {
   3.4613025521614833`*^9, 3.461302562428483*^9}, {3.466484670502*^9, 
   3.466484671166*^9}, {3.466486906863*^9, 3.466486906983*^9}, {
   3.4664890683710003`*^9, 3.4664890712980003`*^9}, 3.466493785406*^9}],

Cell[BoxData["\<\"error2.eps\"\>"], "Output",
 CellChangeTimes->{3.480754433291*^9, 3.480763820281*^9, 
  3.5492484801653113`*^9}]
}, Open  ]]
},
WindowSize->{982, 616},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification->1.5,
FrontEndVersion->"6.0 for Microsoft Windows (64-bit) (May 21, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 164, 3, 43, "Input"],
Cell[757, 28, 508, 8, 42, "Output"]
}, Open  ]],
Cell[1280, 39, 180, 4, 43, "Input"],
Cell[1463, 45, 3127, 71, 584, "Input"],
Cell[4593, 118, 551, 15, 98, "Input"],
Cell[5147, 135, 334, 6, 43, "Input"],
Cell[5484, 143, 1766, 49, 233, "Input"],
Cell[7253, 194, 1447, 37, 179, "Input"],
Cell[8703, 233, 6784, 171, 449, "Input"],
Cell[15490, 406, 1609, 42, 125, "Input"],
Cell[17102, 450, 9852, 249, 756, "Input"],
Cell[26957, 701, 1165, 32, 125, "Input"],
Cell[28125, 735, 951, 25, 179, "Input"],
Cell[29079, 762, 871, 24, 179, "Input"],
Cell[29953, 788, 1635, 42, 206, "Input"],
Cell[31591, 832, 6909, 176, 530, "Input"],
Cell[38503, 1010, 1760, 47, 206, "Input"],
Cell[40266, 1059, 3368, 88, 341, "Input"],
Cell[43637, 1149, 2362, 65, 233, "Input"],
Cell[46002, 1216, 2065, 48, 287, "Input"],
Cell[48070, 1266, 2538, 54, 368, "Input"],
Cell[50611, 1322, 2466, 54, 368, "Input"],
Cell[53080, 1378, 1387, 39, 98, "Input"],
Cell[54470, 1419, 8699, 213, 669, "Input"],
Cell[CellGroupData[{
Cell[63194, 1636, 3003, 89, 233, "Input"],
Cell[66200, 1727, 2480, 80, 138, "Output"]
}, Open  ]],
Cell[68695, 1810, 9859, 245, 543, "Input"],
Cell[78557, 2057, 10181, 268, 938, "Input"],
Cell[88741, 2327, 11352, 285, 884, "Input"],
Cell[100096, 2614, 10564, 274, 911, "Input"],
Cell[CellGroupData[{
Cell[110685, 2892, 2667, 81, 206, "Input"],
Cell[113355, 2975, 1397, 43, 77, "Output"]
}, Open  ]],
Cell[114767, 3021, 12233, 298, 963, "Input"],
Cell[127003, 3321, 12139, 296, 909, "Input"],
Cell[139145, 3619, 12441, 301, 963, "Input"],
Cell[151589, 3922, 4682, 121, 449, "Input"],
Cell[156274, 4045, 5075, 128, 476, "Input"],
Cell[161352, 4175, 1009, 25, 125, "Input"],
Cell[162364, 4202, 1470, 40, 260, "Input"],
Cell[163837, 4244, 1577, 42, 260, "Input"],
Cell[165417, 4288, 1486, 40, 260, "Input"],
Cell[166906, 4330, 1845, 44, 341, "Input"],
Cell[168754, 4376, 2130, 48, 341, "Input"],
Cell[170887, 4426, 2575, 56, 395, "Input"],
Cell[173465, 4484, 6796, 165, 719, "Input"],
Cell[180264, 4651, 6844, 165, 719, "Input"],
Cell[187111, 4818, 305, 6, 43, "Input"],
Cell[187419, 4826, 129, 2, 43, "Input"],
Cell[187551, 4830, 3596, 98, 233, "Input"],
Cell[CellGroupData[{
Cell[191172, 4932, 3668, 97, 341, "Input"],
Cell[194843, 5031, 19198, 326, 123, "Output"]
}, Open  ]],
Cell[214056, 5360, 370, 9, 71, "Input"],
Cell[CellGroupData[{
Cell[214451, 5373, 5933, 139, 395, "Input"],
Cell[220387, 5514, 22894, 382, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243318, 5901, 5719, 149, 530, "Input"],
Cell[249040, 6052, 19674, 333, 159, "Output"]
}, Open  ]],
Cell[268729, 6388, 498, 12, 71, "Input"],
Cell[CellGroupData[{
Cell[269252, 6404, 4522, 113, 449, "Input"],
Cell[273779, 6520, 2871, 53, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276687, 6578, 189, 4, 43, "Input"],
Cell[276879, 6584, 222, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277138, 6592, 4843, 114, 449, "Input"],
Cell[281984, 6708, 2849, 52, 177, "Output"]
}, Open  ]],
Cell[284848, 6763, 419, 8, 71, "Input"],
Cell[285270, 6773, 307, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[285602, 6783, 3262, 80, 287, "Input"],
Cell[288867, 6865, 77, 1, 42, "Output"]
}, Open  ]],
Cell[288959, 6869, 2642, 66, 287, "Input"],
Cell[291604, 6937, 2152, 69, 881, "Input"],
Cell[293759, 7008, 3009, 77, 287, "Input"],
Cell[CellGroupData[{
Cell[296793, 7089, 5819, 158, 455, "Input"],
Cell[302615, 7249, 51069, 978, 283, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353721, 8232, 173, 3, 43, "Input"],
Cell[353897, 8237, 143, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354077, 8244, 3088, 84, 239, "Input"],
Cell[357168, 8330, 42433, 785, 232, "Output"]
}, Open  ]],
Cell[399616, 9118, 617, 13, 71, "Input"],
Cell[CellGroupData[{
Cell[400258, 9135, 3288, 81, 287, "Input"],
Cell[403549, 9218, 452, 9, 65, "Message"],
Cell[404004, 9229, 452, 9, 65, "Message"],
Cell[404459, 9240, 462, 10, 65, "Message"],
Cell[404924, 9252, 455, 9, 35, "Message"],
Cell[405382, 9263, 1950, 69, 343, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407369, 9337, 3585, 90, 287, "Input"],
Cell[410957, 9429, 1956, 69, 343, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412950, 9503, 2360, 61, 287, "Input"],
Cell[415313, 9566, 1955, 69, 343, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417305, 9640, 4306, 144, 266, "Input"],
Cell[421614, 9786, 50988, 961, 284, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472639, 10752, 177, 3, 43, "Input"],
Cell[472819, 10757, 142, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472998, 10764, 4524, 147, 266, "Input"],
Cell[477525, 10913, 50989, 961, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528551, 11879, 376, 6, 43, "Input"],
Cell[528930, 11887, 130, 2, 42, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

